Comparison of Multi-response Estimation Methods

Prediction performance does not always reflect the estimation behaviour of a method. High error in estimation may necessarily not result in high prediction error, but can lead to an unreliable prediction if test data lie in a slightly different subspace than the training data. In addition, high estimation error often leads to unstable estimates, and consequently, the estimated effect of predictors on the response can not have a valid interpretation. Many research fields show more interest in the effect of predictor variables than actual prediction performance. This study compares some newly-developed (envelope) and well-established (PCR, PLS) estimation methods using simulated data with specifically designed properties such as Multicollinearity in the predictor variables, the correlation between multiple responses and the position of principal components corresponding to predictors that are relevant for the response. This study aims to give some insights into these methods and help the researchers to understand and use them for further study. Here we have, not surprisingly, found that no single method is superior to others, but each has its strength for some specific nature of data. In addition, the newly developed envelope method has shown impressive results in finding relevant information from data using significantly fewer components than the other methods.

==> libs/gitbook-2.6.7/js/app.min.js <==
(function e(t,n,r){function s(o,u){if(!n[o]){if(!t[o]){var a=typeof require=="function"&&require;if(!u&&a)return a(o,!0);if(i)return i(o,!0);var f=new Error("Cannot find module '"+o+"'");throw f.code="MODULE_NOT_FOUND",f}var l=n[o]={exports:{}};t[o][0].call(l.exports,function(e){var n=t[o][1][e];return s(n?n:e)},l,l.exports,e,t,n,r)}return n[o].exports}var i=typeof require=="function"&&require;for(var o=0;o<r.length;o++)s(r[o]);return s})({1:[function(require,module,exports){if(typeof module==="object"&&typeof module.exports==="object"){module.exports=jQuery}},{}],2:[function(require,module,exports){(function(global){(function(){var undefined;var VERSION="3.10.1";var BIND_FLAG=1,BIND_KEY_FLAG=2,CURRY_BOUND_FLAG=4,CURRY_FLAG=8,CURRY_RIGHT_FLAG=16,PARTIAL_FLAG=32,PARTIAL_RIGHT_FLAG=64,ARY_FLAG=128,REARG_FLAG=256;var DEFAULT_TRUNC_LENGTH=30,DEFAULT_TRUNC_OMISSION="...";var HOT_COUNT=150,HOT_SPAN=16;var LARGE_ARRAY_SIZE=200;var LAZY_FILTER_FLAG=1,LAZY_MAP_FLAG=2;var FUNC_ERROR_TEXT="Expected a function";var PLACEHOLDER="__lodash_placeholder__";var argsTag="[object Arguments]",arrayTag="[object Array]",boolTag="[object Boolean]",dateTag="[object Date]",errorTag="[object Error]",funcTag="[object Function]",mapTag="[object Map]",numberTag="[object Number]",objectTag="[object Object]",regexpTag="[object RegExp]",setTag="[object Set]",stringTag="[object String]",weakMapTag="[object WeakMap]";var arrayBufferTag="[object ArrayBuffer]",float32Tag="[object Float32Array]",float64Tag="[object Float64Array]",int8Tag="[object Int8Array]",int16Tag="[object Int16Array]",int32Tag="[object Int32Array]",uint8Tag="[object Uint8Array]",uint8ClampedTag="[object Uint8ClampedArray]",uint16Tag="[object Uint16Array]",uint32Tag="[object Uint32Array]";var reEmptyStringLeading=/\b__p \+= '';/g,reEmptyStringMiddle=/\b(__p \+=) '' \+/g,reEmptyStringTrailing=/(__e\(.*?\)|\b__t\)) \+\n'';/g;var reEscapedHtml=/&(?:amp|lt|gt|quot|#39|#96);/g,reUnescapedHtml=/[&<>"'`]/g,reHasEscapedHtml=RegExp(reEscapedHtml.source),reHasUnescapedHtml=RegExp(reUnescapedHtml.source);var reEscape=/<%-([\s\S]+?)%>/g,reEvaluate=/<%([\s\S]+?)%>/g,reInterpolate=/<%=([\s\S]+?)%>/g;var reIsDeepProp=/\.|\[(?:[^[\]]*|(["'])(?:(?!\1)[^\n\\]|\\.)*?\1)\]/,reIsPlainProp=/^\w*$/,rePropName=/[^.[\]]+|\[(?:(-?\d+(?:\.\d+)?)|(["'])((?:(?!\2)[^\n\\]|\\.)*?)\2)\]/g;var reRegExpChars=/^[:!,]|[\\^$.*+?()[\]{}|\/]|(^[0-9a-fA-Fnrtuvx])|([\n\r\u2028\u2029])/g,reHasRegExpChars=RegExp(reRegExpChars.source);var reComboMark=/[\u0300-\u036f\ufe20-\ufe23]/g;var reEscapeChar=/\\(\\)?/g;var reEsTemplate=/\$\{([^\\}]*(?:\\.[^\\}]*)*)\}/g;var reFlags=/\w*$/;var reHasHexPrefix=/^0[xX]/;var reIsHostCtor=/^\[object .+?Constructor\]$/;var reIsUint=/^\d+$/;var reLatin1=/[\xc0-\xd6\xd8-\xde\xdf-\xf6\xf8-\xff]/g;var reNoMatch=/($^)/;var reUnescapedString=/['\n\r\u2028\u2029\\]/g;var reWords=function(){var upper="[A-Z\\xc0-\\xd6\\xd8-\\xde]",lower="[a-z\\xdf-\\xf6\\xf8-\\xff]+";return RegExp(upper+"+(?="+upper+lower+")|"+upper+"?"+lower+"|"+upper+"+|[0-9]+","g")}();var contextProps=["Array","ArrayBuffer","Date","Error","Float32Array","Float64Array","Function","Int8Array","Int16Array","Int32Array","Math","Number","Object","RegExp","Set","String","_","clearTimeout","isFinite","parseFloat","parseInt","setTimeout","TypeError","Uint8Array","Uint8ClampedArray","Uint16Array","Uint32Array","WeakMap"];var templateCounter=-1;var typedArrayTags={};typedArrayTags[float32Tag]=typedArrayTags[float64Tag]=typedArrayTags[int8Tag]=typedArrayTags[int16Tag]=typedArrayTags[int32Tag]=typedArrayTags[uint8Tag]=typedArrayTags[uint8ClampedTag]=typedArrayTags[uint16Tag]=typedArrayTags[uint32Tag]=true;typedArrayTags[argsTag]=typedArrayTags[arrayTag]=typedArrayTags[arrayBufferTag]=typedArrayTags[boolTag]=typedArrayTags[dateTag]=typedArrayTags[errorTag]=typedArrayTags[funcTag]=typedArrayTags[mapTag]=typedArrayTags[numberTag]=typedArrayTags[objectTag]=typedArrayTags[regexpTag]=typedArrayTags[setTag]=typedArrayTags[stringTag]=typedArrayTags[weakMapTag]=false;var cloneableTags={};cloneableTags[argsTag]=cloneableTags[arrayTag]=cloneableTags[arrayBufferTag]=cloneableTags[boolTag]=cloneableTags[dateTag]=cloneableTags[float32Tag]=cloneableTags[float64Tag]=cloneableTags[int8Tag]=cloneableTags[int16Tag]=cloneableTags[int32Tag]=cloneableTags[numberTag]=cloneableTags[objectTag]=cloneableTags[regexpTag]=cloneableTags[stringTag]=cloneableTags[uint8Tag]=cloneableTags[uint8ClampedTag]=cloneableTags[uint16Tag]=cloneableTags[uint32Tag]=true;cloneableTags[errorTag]=cloneableTags[funcTag]=cloneableTags[mapTag]=cloneableTags[setTag]=cloneableTags[weakMapTag]=false;var deburredLetters={"À":"A","Á":"A","Â":"A","Ã":"A","Ä":"A","Å":"A","à":"a","á":"a","â":"a","ã":"a","ä":"a","å":"a","Ç":"C","ç":"c","Ð":"D","ð":"d","È":"E","É":"E","Ê":"E","Ë":"E","è":"e","é":"e","ê":"e","ë":"e","Ì":"I","Í":"I","Î":"I","Ï":"I","ì":"i","í":"i","î":"i","ï":"i","Ñ":"N","ñ":"n","Ò":"O","Ó":"O","Ô":"O","Õ":"O","Ö":"O","Ø":"O","ò":"o","ó":"o","ô":"o","õ":"o","ö":"o","ø":"o","Ù":"U","Ú":"U","Û":"U","Ü":"U","ù":"u","ú":"u","û":"u","ü":"u","Ý":"Y","ý":"y","ÿ":"y","Æ":"Ae","æ":"ae","Þ":"Th","þ":"th","ß":"ss"};var htmlEscapes={"&":"&amp;","<":"&lt;",">":"&gt;",'"':"&quot;","'":"&#39;","`":"&#96;"};var htmlUnescapes={"&amp;":"&","&lt;":"<","&gt;":">","&quot;":'"',"&#39;":"'","&#96;":"`"};var objectTypes={function:true,object:true};var regexpEscapes={0:"x30",1:"x31",2:"x32",3:"x33",4:"x34",5:"x35",6:"x36",7:"x37",8:"x38",9:"x39",A:"x41",B:"x42",C:"x43",D:"x44",E:"x45",F:"x46",a:"x61",b:"x62",c:"x63",d:"x64",e:"x65",f:"x66",n:"x6e",r:"x72",t:"x74",u:"x75",v:"x76",x:"x78"};var stringEscapes={"\\":"\\","'":"'","\n":"n","\r":"r","\u2028":"u2028","\u2029":"u2029"};var freeExports=objectTypes[typeof exports]&&exports&&!exports.nodeType&&exports;var freeModule=objectTypes[typeof module]&&module&&!module.nodeType&&module;var freeGlobal=freeExports&&freeModule&&typeof global=="object"&&global&&global.Object&&global;var freeSelf=objectTypes[typeof self]&&self&&self.Object&&self;var freeWindow=objectTypes[typeof window]&&window&&window.Object&&window;var moduleExports=freeModule&&freeModule.exports===freeExports&&freeExports;var root=freeGlobal||freeWindow!==(this&&this.window)&&freeWindow||freeSelf||this;function baseCompareAscending(value,other){if(value!==other){var valIsNull=value===null,valIsUndef=value===undefined,valIsReflexive=value===value;var othIsNull=other===null,othIsUndef=other===undefined,othIsReflexive=other===other;if(value>other&&!othIsNull||!valIsReflexive||valIsNull&&!othIsUndef&&othIsReflexive||valIsUndef&&othIsReflexive){return 1}if(value<other&&!valIsNull||!othIsReflexive||othIsNull&&!valIsUndef&&valIsReflexive||othIsUndef&&valIsReflexive){return-1}}return 0}function baseFindIndex(array,predicate,fromRight){var length=array.length,index=fromRight?length:-1;while(fromRight?index--:++index<length){if(predicate(array[index],index,array)){return index}}return-1}function baseIndexOf(array,value,fromIndex){if(value!==value){return indexOfNaN(array,fromIndex)}var index=fromIndex-1,length=array.length;while(++index<length){if(array[index]===value){return index}}return-1}function baseIsFunction(value){return typeof value=="function"||false}function baseToString(value){return value==null?"":value+""}function charsLeftIndex(string,chars){var index=-1,length=string.length;while(++index<length&&chars.indexOf(string.charAt(index))>-1){}return index}function charsRightIndex(string,chars){var index=string.length;while(index--&&chars.indexOf(string.charAt(index))>-1){}return index}function compareAscending(object,other){return baseCompareAscending(object.criteria,other.criteria)||object.index-other.index}function compareMultiple(object,other,orders){var index=-1,objCriteria=object.criteria,othCriteria=other.criteria,length=objCriteria.length,ordersLength=orders.length;while(++index<length){var result=baseCompareAscending(objCriteria[index],othCriteria[index]);if(result){if(index>=ordersLength){return result}var order=orders[index];return result*(order==="asc"||order===true?1:-1)}}return object.index-other.index}function deburrLetter(letter){return deburredLetters[letter]}function escapeHtmlChar(chr){return htmlEscapes[chr]}function escapeRegExpChar(chr,leadingChar,whitespaceChar){if(leadingChar){chr=regexpEscapes[chr]}else if(whitespaceChar){chr=stringEscapes[chr]}return"\\"+chr}function escapeStringChar(chr){return"\\"+stringEscapes[chr]}function indexOfNaN(array,fromIndex,fromRight){var length=array.length,index=fromIndex+(fromRight?0:-1);while(fromRight?index--:++index<length){var other=array[index];if(other!==other){return index}}return-1}function isObjectLike(value){return!!value&&typeof value=="object"}function isSpace(charCode){return charCode<=160&&(charCode>=9&&charCode<=13)||charCode==32||charCode==160||charCode==5760||charCode==6158||charCode>=8192&&(charCode<=8202||charCode==8232||charCode==8233||charCode==8239||charCode==8287||charCode==12288||charCode==65279)}function replaceHolders(array,placeholder){var index=-1,length=array.length,resIndex=-1,result=[];while(++index<length){if(array[index]===placeholder){array[index]=PLACEHOLDER;result[++resIndex]=index}}return result}function sortedUniq(array,iteratee){var seen,index=-1,length=array.length,resIndex=-1,result=[];while(++index<length){var value=array[index],computed=iteratee?iteratee(value,index,array):value;if(!index||seen!==computed){seen=computed;result[++resIndex]=value}}return result}function trimmedLeftIndex(string){var index=-1,length=string.length;while(++index<length&&isSpace(string.charCodeAt(index))){}return index}function trimmedRightIndex(string){var index=string.length;while(index--&&isSpace(string.charCodeAt(index))){}return index}function unescapeHtmlChar(chr){return htmlUnescapes[chr]}function runInContext(context){context=context?_.defaults(root.Object(),context,_.pick(root,contextProps)):root;var Array=context.Array,Date=context.Date,Error=context.Error,Function=context.Function,Math=context.Math,Number=context.Number,Object=context.Object,RegExp=context.RegExp,String=context.String,TypeError=context.TypeError;var arrayProto=Array.prototype,objectProto=Object.prototype,stringProto=String.prototype;var fnToString=Function.prototype.toString;var hasOwnProperty=objectProto.hasOwnProperty;var idCounter=0;var objToString=objectProto.toString;var oldDash=root._;var reIsNative=RegExp("^"+fnToString.call(hasOwnProperty).replace(/[\\^$.*+?()[\]{}|]/g,"\\$&").replace(/hasOwnProperty|(function).*?(?=\\\()| for .+?(?=\\\])/g,"$1.*?")+"$");var ArrayBuffer=context.ArrayBuffer,clearTimeout=context.clearTimeout,parseFloat=context.parseFloat,pow=Math.pow,propertyIsEnumerable=objectProto.propertyIsEnumerable,Set=getNative(context,"Set"),setTimeout=context.setTimeout,splice=arrayProto.splice,Uint8Array=context.Uint8Array,WeakMap=getNative(context,"WeakMap");var nativeCeil=Math.ceil,nativeCreate=getNative(Object,"create"),nativeFloor=Math.floor,nativeIsArray=getNative(Array,"isArray"),nativeIsFinite=context.isFinite,nativeKeys=getNative(Object,"keys"),nativeMax=Math.max,nativeMin=Math.min,nativeNow=getNative(Date,"now"),nativeParseInt=context.parseInt,nativeRandom=Math.random;var NEGATIVE_INFINITY=Number.NEGATIVE_INFINITY,POSITIVE_INFINITY=Number.POSITIVE_INFINITY;var MAX_ARRAY_LENGTH=4294967295,MAX_ARRAY_INDEX=MAX_ARRAY_LENGTH-1,HALF_MAX_ARRAY_LENGTH=MAX_ARRAY_LENGTH>>>1;var MAX_SAFE_INTEGER=9007199254740991;var metaMap=WeakMap&&new WeakMap;var realNames={};function lodash(value){if(isObjectLike(value)&&!isArray(value)&&!(value instanceof LazyWrapper)){if(value instanceof LodashWrapper){return value}if(hasOwnProperty.call(value,"__chain__")&&hasOwnProperty.call(value,"__wrapped__")){return wrapperClone(value)}}return new LodashWrapper(value)}function baseLodash(){}function LodashWrapper(value,chainAll,actions){this.__wrapped__=value;this.__actions__=actions||[];this.__chain__=!!chainAll}var support=lodash.support={};lodash.templateSettings={escape:reEscape,evaluate:reEvaluate,interpolate:reInterpolate,variable:"",imports:{_:lodash}};function LazyWrapper(value){this.__wrapped__=value;this.__actions__=[];this.__dir__=1;this.__filtered__=false;this.__iteratees__=[];this.__takeCount__=POSITIVE_INFINITY;this.__views__=[]}function lazyClone(){var result=new LazyWrapper(this.__wrapped__);result.__actions__=arrayCopy(this.__actions__);result.__dir__=this.__dir__;result.__filtered__=this.__filtered__;result.__iteratees__=arrayCopy(this.__iteratees__);result.__takeCount__=this.__takeCount__;result.__views__=arrayCopy(this.__views__);return result}function lazyReverse(){if(this.__filtered__){var result=new LazyWrapper(this);result.__dir__=-1;result.__filtered__=true}else{result=this.clone();result.__dir__*=-1}return result}function lazyValue(){var array=this.__wrapped__.value(),dir=this.__dir__,isArr=isArray(array),isRight=dir<0,arrLength=isArr?array.length:0,view=getView(0,arrLength,this.__views__),start=view.start,end=view.end,length=end-start,index=isRight?end:start-1,iteratees=this.__iteratees__,iterLength=iteratees.length,resIndex=0,takeCount=nativeMin(length,this.__takeCount__);if(!isArr||arrLength<LARGE_ARRAY_SIZE||arrLength==length&&takeCount==length){return baseWrapperValue(isRight&&isArr?array.reverse():array,this.__actions__)}var result=[];outer:while(length--&&resIndex<takeCount){index+=dir;var iterIndex=-1,value=array[index];while(++iterIndex<iterLength){var data=iteratees[iterIndex],iteratee=data.iteratee,type=data.type,computed=iteratee(value);if(type==LAZY_MAP_FLAG){value=computed}else if(!computed){if(type==LAZY_FILTER_FLAG){continue outer}else{break outer}}}result[resIndex++]=value}return result}function MapCache(){this.__data__={}}function mapDelete(key){return this.has(key)&&delete this.__data__[key]}function mapGet(key){return key=="__proto__"?undefined:this.__data__[key]}function mapHas(key){return key!="__proto__"&&hasOwnProperty.call(this.__data__,key)}function mapSet(key,value){if(key!="__proto__"){this.__data__[key]=value}return this}function SetCache(values){var length=values?values.length:0;this.data={hash:nativeCreate(null),set:new Set};while(length--){this.push(values[length])}}function cacheIndexOf(cache,value){var data=cache.data,result=typeof value=="string"||isObject(value)?data.set.has(value):data.hash[value];return result?0:-1}function cachePush(value){var data=this.data;if(typeof value=="string"||isObject(value)){data.set.add(value)}else{data.hash[value]=true}}function arrayConcat(array,other){var index=-1,length=array.length,othIndex=-1,othLength=other.length,result=Array(length+othLength);while(++index<length){result[index]=array[index]}while(++othIndex<othLength){result[index++]=other[othIndex]}return result}function arrayCopy(source,array){var index=-1,length=source.length;array||(array=Array(length));while(++index<length){array[index]=source[index]}return array}function arrayEach(array,iteratee){var index=-1,length=array.length;while(++index<length){if(iteratee(array[index],index,array)===false){break}}return array}function arrayEachRight(array,iteratee){var length=array.length;while(length--){if(iteratee(array[length],length,array)===false){break}}return array}function arrayEvery(array,predicate){var index=-1,length=array.length;while(++index<length){if(!predicate(array[index],index,array)){return false}}return true}function arrayExtremum(array,iteratee,comparator,exValue){var index=-1,length=array.length,computed=exValue,result=computed;while(++index<length){var value=array[index],current=+iteratee(value);if(comparator(current,computed)){computed=current;result=value}}return result}function arrayFilter(array,predicate){var index=-1,length=array.length,resIndex=-1,result=[];while(++index<length){var value=array[index];if(predicate(value,index,array)){result[++resIndex]=value}}return result}function arrayMap(array,iteratee){var index=-1,length=array.length,result=Array(length);while(++index<length){result[index]=iteratee(array[index],index,array)}return result}function arrayPush(array,values){var index=-1,length=values.length,offset=array.length;while(++index<length){array[offset+index]=values[index]}return array}function arrayReduce(array,iteratee,accumulator,initFromArray){var index=-1,length=array.length;if(initFromArray&&length){accumulator=array[++index]}while(++index<length){accumulator=iteratee(accumulator,array[index],index,array)}return accumulator}function arrayReduceRight(array,iteratee,accumulator,initFromArray){var length=array.length;if(initFromArray&&length){accumulator=array[--length]}while(length--){accumulator=iteratee(accumulator,array[length],length,array)}return accumulator}function arraySome(array,predicate){var index=-1,length=array.length;while(++index<length){if(predicate(array[index],index,array)){return true}}return false}function arraySum(array,iteratee){var length=array.length,result=0;while(length--){result+=+iteratee(array[length])||0}return result}function assignDefaults(objectValue,sourceValue){return objectValue===undefined?sourceValue:objectValue}function assignOwnDefaults(objectValue,sourceValue,key,object){return objectValue===undefined||!hasOwnProperty.call(object,key)?sourceValue:objectValue}function assignWith(object,source,customizer){var index=-1,props=keys(source),length=props.length;while(++index<length){var key=props[index],value=object[key],result=customizer(value,source[key],key,object,source);if((result===result?result!==value:value===value)||value===undefined&&!(key in object)){object[key]=result}}return object}function baseAssign(object,source){return source==null?object:baseCopy(source,keys(source),object)}function baseAt(collection,props){var index=-1,isNil=collection==null,isArr=!isNil&&isArrayLike(collection),length=isArr?collection.length:0,propsLength=props.length,result=Array(propsLength);while(++index<propsLength){var key=props[index];if(isArr){result[index]=isIndex(key,length)?collection[key]:undefined}else{result[index]=isNil?undefined:collection[key]}}return result}function baseCopy(source,props,object){object||(object={});var index=-1,length=props.length;while(++index<length){var key=props[index];object[key]=source[key]}return object}function baseCallback(func,thisArg,argCount){var type=typeof func;if(type=="function"){return thisArg===undefined?func:bindCallback(func,thisArg,argCount)}if(func==null){return identity}if(type=="object"){return baseMatches(func)}return thisArg===undefined?property(func):baseMatchesProperty(func,thisArg)}function baseClone(value,isDeep,customizer,key,object,stackA,stackB){var result;if(customizer){result=object?customizer(value,key,object):customizer(value)}if(result!==undefined){return result}if(!isObject(value)){return value}var isArr=isArray(value);if(isArr){result=initCloneArray(value);if(!isDeep){return arrayCopy(value,result)}}else{var tag=objToString.call(value),isFunc=tag==funcTag;if(tag==objectTag||tag==argsTag||isFunc&&!object){result=initCloneObject(isFunc?{}:value);if(!isDeep){return baseAssign(result,value)}}else{return cloneableTags[tag]?initCloneByTag(value,tag,isDeep):object?value:{}}}stackA||(stackA=[]);stackB||(stackB=[]);var length=stackA.length;while(length--){if(stackA[length]==value){return stackB[length]}}stackA.push(value);stackB.push(result);(isArr?arrayEach:baseForOwn)(value,function(subValue,key){result[key]=baseClone(subValue,isDeep,customizer,key,value,stackA,stackB)});return result}var baseCreate=function(){function object(){}return function(prototype){if(isObject(prototype)){object.prototype=prototype;var result=new object;object.prototype=undefined}return result||{}}}();function baseDelay(func,wait,args){if(typeof func!="function"){throw new TypeError(FUNC_ERROR_TEXT)}return setTimeout(function(){func.apply(undefined,args)},wait)}function baseDifference(array,values){var length=array?array.length:0,result=[];if(!length){return result}var index=-1,indexOf=getIndexOf(),isCommon=indexOf==baseIndexOf,cache=isCommon&&values.length>=LARGE_ARRAY_SIZE?createCache(values):null,valuesLength=values.length;if(cache){indexOf=cacheIndexOf;isCommon=false;values=cache}outer:while(++index<length){var value=array[index];if(isCommon&&value===value){var valuesIndex=valuesLength;while(valuesIndex--){if(values[valuesIndex]===value){continue outer}}result.push(value)}else if(indexOf(values,value,0)<0){result.push(value)}}return result}var baseEach=createBaseEach(baseForOwn);var baseEachRight=createBaseEach(baseForOwnRight,true);function baseEvery(collection,predicate){var result=true;baseEach(collection,function(value,index,collection){result=!!predicate(value,index,collection);return result});return result}function baseExtremum(collection,iteratee,comparator,exValue){var computed=exValue,result=computed;baseEach(collection,function(value,index,collection){var current=+iteratee(value,index,collection);if(comparator(current,computed)||current===exValue&&current===result){computed=current;result=value}});return result}function baseFill(array,value,start,end){var length=array.length;start=start==null?0:+start||0;if(start<0){start=-start>length?0:length+start}end=end===undefined||end>length?length:+end||0;if(end<0){end+=length}length=start>end?0:end>>>0;start>>>=0;while(start<length){array[start++]=value}return array}function baseFilter(collection,predicate){var result=[];baseEach(collection,function(value,index,collection){if(predicate(value,index,collection)){result.push(value)}});return result}function baseFind(collection,predicate,eachFunc,retKey){var result;eachFunc(collection,function(value,key,collection){if(predicate(value,key,collection)){result=retKey?key:value;return false}});return result}function baseFlatten(array,isDeep,isStrict,result){result||(result=[]);var index=-1,length=array.length;while(++index<length){var value=array[index];if(isObjectLike(value)&&isArrayLike(value)&&(isStrict||isArray(value)||isArguments(value))){if(isDeep){baseFlatten(value,isDeep,isStrict,result)}else{arrayPush(result,value)}}else if(!isStrict){result[result.length]=value}}return result}var baseFor=createBaseFor();var baseForRight=createBaseFor(true);function baseForIn(object,iteratee){return baseFor(object,iteratee,keysIn)}function baseForOwn(object,iteratee){return baseFor(object,iteratee,keys)}function baseForOwnRight(object,iteratee){return baseForRight(object,iteratee,keys)}function baseFunctions(object,props){var index=-1,length=props.length,resIndex=-1,result=[];while(++index<length){var key=props[index];if(isFunction(object[key])){result[++resIndex]=key}}return result}function baseGet(object,path,pathKey){if(object==null){return}if(pathKey!==undefined&&pathKey in toObject(object)){path=[pathKey]}var index=0,length=path.length;while(object!=null&&index<length){object=object[path[index++]]}return index&&index==length?object:undefined}function baseIsEqual(value,other,customizer,isLoose,stackA,stackB){if(value===other){return true}if(value==null||other==null||!isObject(value)&&!isObjectLike(other)){return value!==value&&other!==other}return baseIsEqualDeep(value,other,baseIsEqual,customizer,isLoose,stackA,stackB)}function baseIsEqualDeep(object,other,equalFunc,customizer,isLoose,stackA,stackB){var objIsArr=isArray(object),othIsArr=isArray(other),objTag=arrayTag,othTag=arrayTag;if(!objIsArr){objTag=objToString.call(object);if(objTag==argsTag){objTag=objectTag}else if(objTag!=objectTag){objIsArr=isTypedArray(object)}}if(!othIsArr){othTag=objToString.call(other);if(othTag==argsTag){othTag=objectTag}else if(othTag!=objectTag){othIsArr=isTypedArray(other)}}var objIsObj=objTag==objectTag,othIsObj=othTag==objectTag,isSameTag=objTag==othTag;if(isSameTag&&!(objIsArr||objIsObj)){return equalByTag(object,other,objTag)}if(!isLoose){var objIsWrapped=objIsObj&&hasOwnProperty.call(object,"__wrapped__"),othIsWrapped=othIsObj&&hasOwnProperty.call(other,"__wrapped__");if(objIsWrapped||othIsWrapped){return equalFunc(objIsWrapped?object.value():object,othIsWrapped?other.value():other,customizer,isLoose,stackA,stackB)}}if(!isSameTag){return false}stackA||(stackA=[]);stackB||(stackB=[]);var length=stackA.length;while(length--){if(stackA[length]==object){return stackB[length]==other}}stackA.push(object);stackB.push(other);var result=(objIsArr?equalArrays:equalObjects)(object,other,equalFunc,customizer,isLoose,stackA,stackB);stackA.pop();stackB.pop();return result}function baseIsMatch(object,matchData,customizer){var index=matchData.length,length=index,noCustomizer=!customizer;if(object==null){return!length}object=toObject(object);while(index--){var data=matchData[index];if(noCustomizer&&data[2]?data[1]!==object[data[0]]:!(data[0]in object)){return false}}while(++index<length){data=matchData[index];var key=data[0],objValue=object[key],srcValue=data[1];if(noCustomizer&&data[2]){if(objValue===undefined&&!(key in object)){return false}}else{var result=customizer?customizer(objValue,srcValue,key):undefined;if(!(result===undefined?baseIsEqual(srcValue,objValue,customizer,true):result)){return false}}}return true}function baseMap(collection,iteratee){var index=-1,result=isArrayLike(collection)?Array(collection.length):[];baseEach(collection,function(value,key,collection){result[++index]=iteratee(value,key,collection)});return result}function baseMatches(source){var matchData=getMatchData(source);if(matchData.length==1&&matchData[0][2]){var key=matchData[0][0],value=matchData[0][1];return function(object){if(object==null){return false}return object[key]===value&&(value!==undefined||key in toObject(object))}}return function(object){return baseIsMatch(object,matchData)}}function baseMatchesProperty(path,srcValue){var isArr=isArray(path),isCommon=isKey(path)&&isStrictComparable(srcValue),pathKey=path+"";path=toPath(path);return function(object){if(object==null){return false}var key=pathKey;object=toObject(object);if((isArr||!isCommon)&&!(key in object)){object=path.length==1?object:baseGet(object,baseSlice(path,0,-1));if(object==null){return false}key=last(path);object=toObject(object)}return object[key]===srcValue?srcValue!==undefined||key in object:baseIsEqual(srcValue,object[key],undefined,true)}}function baseMerge(object,source,customizer,stackA,stackB){if(!isObject(object)){return object}var isSrcArr=isArrayLike(source)&&(isArray(source)||isTypedArray(source)),props=isSrcArr?undefined:keys(source);arrayEach(props||source,function(srcValue,key){if(props){key=srcValue;srcValue=source[key]}if(isObjectLike(srcValue)){stackA||(stackA=[]);stackB||(stackB=[]);baseMergeDeep(object,source,key,baseMerge,customizer,stackA,stackB)}else{var value=object[key],result=customizer?customizer(value,srcValue,key,object,source):undefined,isCommon=result===undefined;if(isCommon){result=srcValue}if((result!==undefined||isSrcArr&&!(key in object))&&(isCommon||(result===result?result!==value:value===value))){object[key]=result}}});return object}function baseMergeDeep(object,source,key,mergeFunc,customizer,stackA,stackB){var length=stackA.length,srcValue=source[key];while(length--){if(stackA[length]==srcValue){object[key]=stackB[length];return}}var value=object[key],result=customizer?customizer(value,srcValue,key,object,source):undefined,isCommon=result===undefined;if(isCommon){result=srcValue;if(isArrayLike(srcValue)&&(isArray(srcValue)||isTypedArray(srcValue))){result=isArray(value)?value:isArrayLike(value)?arrayCopy(value):[]}else if(isPlainObject(srcValue)||isArguments(srcValue)){result=isArguments(value)?toPlainObject(value):isPlainObject(value)?value:{}}else{isCommon=false}}stackA.push(srcValue);stackB.push(result);if(isCommon){object[key]=mergeFunc(result,srcValue,customizer,stackA,stackB)}else if(result===result?result!==value:value===value){object[key]=result}}function baseProperty(key){return function(object){return object==null?undefined:object[key]}}function basePropertyDeep(path){var pathKey=path+"";path=toPath(path);return function(object){return baseGet(object,path,pathKey)}}function basePullAt(array,indexes){var length=array?indexes.length:0;while(length--){var index=indexes[length];if(index!=previous&&isIndex(index)){var previous=index;splice.call(array,index,1)}}return array}function baseRandom(min,max){return min+nativeFloor(nativeRandom()*(max-min+1))}function baseReduce(collection,iteratee,accumulator,initFromCollection,eachFunc){eachFunc(collection,function(value,index,collection){accumulator=initFromCollection?(initFromCollection=false,value):iteratee(accumulator,value,index,collection)});return accumulator}var baseSetData=!metaMap?identity:function(func,data){metaMap.set(func,data);return func};function baseSlice(array,start,end){var index=-1,length=array.length;start=start==null?0:+start||0;if(start<0){start=-start>length?0:length+start}end=end===undefined||end>length?length:+end||0;if(end<0){end+=length}length=start>end?0:end-start>>>0;start>>>=0;var result=Array(length);while(++index<length){result[index]=array[index+start]}return result}function baseSome(collection,predicate){var result;baseEach(collection,function(value,index,collection){result=predicate(value,index,collection);return!result});return!!result}function baseSortBy(array,comparer){var length=array.length;array.sort(comparer);while(length--){array[length]=array[length].value}return array}function baseSortByOrder(collection,iteratees,orders){var callback=getCallback(),index=-1;iteratees=arrayMap(iteratees,function(iteratee){return callback(iteratee)});var result=baseMap(collection,function(value){var criteria=arrayMap(iteratees,function(iteratee){return iteratee(value)});return{criteria:criteria,index:++index,value:value}});return baseSortBy(result,function(object,other){return compareMultiple(object,other,orders)})}function baseSum(collection,iteratee){var result=0;baseEach(collection,function(value,index,collection){result+=+iteratee(value,index,collection)||0});return result}function baseUniq(array,iteratee){var index=-1,indexOf=getIndexOf(),length=array.length,isCommon=indexOf==baseIndexOf,isLarge=isCommon&&length>=LARGE_ARRAY_SIZE,seen=isLarge?createCache():null,result=[];if(seen){indexOf=cacheIndexOf;isCommon=false}else{isLarge=false;seen=iteratee?[]:result}outer:while(++index<length){var value=array[index],computed=iteratee?iteratee(value,index,array):value;if(isCommon&&value===value){var seenIndex=seen.length;while(seenIndex--){if(seen[seenIndex]===computed){continue outer}}if(iteratee){seen.push(computed)}result.push(value)}else if(indexOf(seen,computed,0)<0){if(iteratee||isLarge){seen.push(computed)}result.push(value)}}return result}function baseValues(object,props){var index=-1,length=props.length,result=Array(length);while(++index<length){result[index]=object[props[index]]}return result}function baseWhile(array,predicate,isDrop,fromRight){var length=array.length,index=fromRight?length:-1;while((fromRight?index--:++index<length)&&predicate(array[index],index,array)){}return isDrop?baseSlice(array,fromRight?0:index,fromRight?index+1:length):baseSlice(array,fromRight?index+1:0,fromRight?length:index)}function baseWrapperValue(value,actions){var result=value;if(result instanceof LazyWrapper){result=result.value()}var index=-1,length=actions.length;while(++index<length){var action=actions[index];result=action.func.apply(action.thisArg,arrayPush([result],action.args))}return result}function binaryIndex(array,value,retHighest){var low=0,high=array?array.length:low;if(typeof value=="number"&&value===value&&high<=HALF_MAX_ARRAY_LENGTH){while(low<high){var mid=low+high>>>1,computed=array[mid];if((retHighest?computed<=value:computed<value)&&computed!==null){low=mid+1}else{high=mid}}return high}return binaryIndexBy(array,value,identity,retHighest)}function binaryIndexBy(array,value,iteratee,retHighest){value=iteratee(value);var low=0,high=array?array.length:0,valIsNaN=value!==value,valIsNull=value===null,valIsUndef=value===undefined;while(low<high){var mid=nativeFloor((low+high)/2),computed=iteratee(array[mid]),isDef=computed!==undefined,isReflexive=computed===computed;if(valIsNaN){var setLow=isReflexive||retHighest}else if(valIsNull){setLow=isReflexive&&isDef&&(retHighest||computed!=null)}else if(valIsUndef){setLow=isReflexive&&(retHighest||isDef)}else if(computed==null){setLow=false}else{setLow=retHighest?computed<=value:computed<value}if(setLow){low=mid+1}else{high=mid}}return nativeMin(high,MAX_ARRAY_INDEX)}function bindCallback(func,thisArg,argCount){if(typeof func!="function"){return identity}if(thisArg===undefined){return func}switch(argCount){case 1:return function(value){return func.call(thisArg,value)};case 3:return function(value,index,collection){return func.call(thisArg,value,index,collection)};case 4:return function(accumulator,value,index,collection){return func.call(thisArg,accumulator,value,index,collection)};case 5:return function(value,other,key,object,source){return func.call(thisArg,value,other,key,object,source)}}return function(){return func.apply(thisArg,arguments)}}function bufferClone(buffer){var result=new ArrayBuffer(buffer.byteLength),view=new Uint8Array(result);view.set(new Uint8Array(buffer));return result}function composeArgs(args,partials,holders){var holdersLength=holders.length,argsIndex=-1,argsLength=nativeMax(args.length-holdersLength,0),leftIndex=-1,leftLength=partials.length,result=Array(leftLength+argsLength);while(++leftIndex<leftLength){result[leftIndex]=partials[leftIndex]}while(++argsIndex<holdersLength){result[holders[argsIndex]]=args[argsIndex]}while(argsLength--){result[leftIndex++]=args[argsIndex++]}return result}function composeArgsRight(args,partials,holders){var holdersIndex=-1,holdersLength=holders.length,argsIndex=-1,argsLength=nativeMax(args.length-holdersLength,0),rightIndex=-1,rightLength=partials.length,result=Array(argsLength+rightLength);while(++argsIndex<argsLength){result[argsIndex]=args[argsIndex]}var offset=argsIndex;while(++rightIndex<rightLength){result[offset+rightIndex]=partials[rightIndex]}while(++holdersIndex<holdersLength){result[offset+holders[holdersIndex]]=args[argsIndex++]}return result}function createAggregator(setter,initializer){return function(collection,iteratee,thisArg){var result=initializer?initializer():{};iteratee=getCallback(iteratee,thisArg,3);if(isArray(collection)){var index=-1,length=collection.length;while(++index<length){var value=collection[index];setter(result,value,iteratee(value,index,collection),collection)}}else{baseEach(collection,function(value,key,collection){setter(result,value,iteratee(value,key,collection),collection)})}return result}}function createAssigner(assigner){return restParam(function(object,sources){var index=-1,length=object==null?0:sources.length,customizer=length>2?sources[length-2]:undefined,guard=length>2?sources[2]:undefined,thisArg=length>1?sources[length-1]:undefined;if(typeof customizer=="function"){customizer=bindCallback(customizer,thisArg,5);length-=2}else{customizer=typeof thisArg=="function"?thisArg:undefined;length-=customizer?1:0}if(guard&&isIterateeCall(sources[0],sources[1],guard)){customizer=length<3?undefined:customizer;length=1}while(++index<length){var source=sources[index];if(source){assigner(object,source,customizer)}}return object})}function createBaseEach(eachFunc,fromRight){return function(collection,iteratee){var length=collection?getLength(collection):0;if(!isLength(length)){return eachFunc(collection,iteratee)}var index=fromRight?length:-1,iterable=toObject(collection);while(fromRight?index--:++index<length){if(iteratee(iterable[index],index,iterable)===false){break}}return collection}}function createBaseFor(fromRight){return function(object,iteratee,keysFunc){var iterable=toObject(object),props=keysFunc(object),length=props.length,index=fromRight?length:-1;while(fromRight?index--:++index<length){var key=props[index];if(iteratee(iterable[key],key,iterable)===false){break}}return object}}function createBindWrapper(func,thisArg){var Ctor=createCtorWrapper(func);function wrapper(){var fn=this&&this!==root&&this instanceof wrapper?Ctor:func;return fn.apply(thisArg,arguments)}return wrapper}function createCache(values){return nativeCreate&&Set?new SetCache(values):null}function createCompounder(callback){return function(string){var index=-1,array=words(deburr(string)),length=array.length,result="";while(++index<length){result=callback(result,array[index],index)}return result}}function createCtorWrapper(Ctor){return function(){var args=arguments;switch(args.length){case 0:return new Ctor;case 1:return new Ctor(args[0]);case 2:return new Ctor(args[0],args[1]);case 3:return new Ctor(args[0],args[1],args[2]);case 4:return new Ctor(args[0],args[1],args[2],args[3]);case 5:return new Ctor(args[0],args[1],args[2],args[3],args[4]);case 6:return new Ctor(args[0],args[1],args[2],args[3],args[4],args[5]);case 7:return new Ctor(args[0],args[1],args[2],args[3],args[4],args[5],args[6])}var thisBinding=baseCreate(Ctor.prototype),result=Ctor.apply(thisBinding,args);return isObject(result)?result:thisBinding}}function createCurry(flag){function curryFunc(func,arity,guard){if(guard&&isIterateeCall(func,arity,guard)){arity=undefined}var result=createWrapper(func,flag,undefined,undefined,undefined,undefined,undefined,arity);result.placeholder=curryFunc.placeholder;return result}return curryFunc}function createDefaults(assigner,customizer){return restParam(function(args){var object=args[0];if(object==null){return object}args.push(customizer);return assigner.apply(undefined,args)})}function createExtremum(comparator,exValue){return function(collection,iteratee,thisArg){if(thisArg&&isIterateeCall(collection,iteratee,thisArg)){iteratee=undefined}iteratee=getCallback(iteratee,thisArg,3);if(iteratee.length==1){collection=isArray(collection)?collection:toIterable(collection);var result=arrayExtremum(collection,iteratee,comparator,exValue);if(!(collection.length&&result===exValue)){return result}}return baseExtremum(collection,iteratee,comparator,exValue)}}function createFind(eachFunc,fromRight){return function(collection,predicate,thisArg){predicate=getCallback(predicate,thisArg,3);if(isArray(collection)){var index=baseFindIndex(collection,predicate,fromRight);return index>-1?collection[index]:undefined}return baseFind(collection,predicate,eachFunc)}}function createFindIndex(fromRight){return function(array,predicate,thisArg){if(!(array&&array.length)){return-1}predicate=getCallback(predicate,thisArg,3);return baseFindIndex(array,predicate,fromRight)}}function createFindKey(objectFunc){return function(object,predicate,thisArg){predicate=getCallback(predicate,thisArg,3);return baseFind(object,predicate,objectFunc,true)}}function createFlow(fromRight){return function(){var wrapper,length=arguments.length,index=fromRight?length:-1,leftIndex=0,funcs=Array(length);while(fromRight?index--:++index<length){var func=funcs[leftIndex++]=arguments[index];if(typeof func!="function"){throw new TypeError(FUNC_ERROR_TEXT)}if(!wrapper&&LodashWrapper.prototype.thru&&getFuncName(func)=="wrapper"){wrapper=new LodashWrapper([],true)}}index=wrapper?-1:length;while(++index<length){func=funcs[index];var funcName=getFuncName(func),data=funcName=="wrapper"?getData(func):undefined;if(data&&isLaziable(data[0])&&data[1]==(ARY_FLAG|CURRY_FLAG|PARTIAL_FLAG|REARG_FLAG)&&!data[4].length&&data[9]==1){wrapper=wrapper[getFuncName(data[0])].apply(wrapper,data[3])}else{wrapper=func.length==1&&isLaziable(func)?wrapper[funcName]():wrapper.thru(func)}}return function(){var args=arguments,value=args[0];if(wrapper&&args.length==1&&isArray(value)&&value.length>=LARGE_ARRAY_SIZE){return wrapper.plant(value).value()}var index=0,result=length?funcs[index].apply(this,args):value;while(++index<length){result=funcs[index].call(this,result)}return result}}}function createForEach(arrayFunc,eachFunc){return function(collection,iteratee,thisArg){return typeof iteratee=="function"&&thisArg===undefined&&isArray(collection)?arrayFunc(collection,iteratee):eachFunc(collection,bindCallback(iteratee,thisArg,3))}}function createForIn(objectFunc){return function(object,iteratee,thisArg){if(typeof iteratee!="function"||thisArg!==undefined){iteratee=bindCallback(iteratee,thisArg,3)}return objectFunc(object,iteratee,keysIn)}}function createForOwn(objectFunc){return function(object,iteratee,thisArg){if(typeof iteratee!="function"||thisArg!==undefined){iteratee=bindCallback(iteratee,thisArg,3)}return objectFunc(object,iteratee)}}function createObjectMapper(isMapKeys){return function(object,iteratee,thisArg){var result={};iteratee=getCallback(iteratee,thisArg,3);baseForOwn(object,function(value,key,object){var mapped=iteratee(value,key,object);key=isMapKeys?mapped:key;value=isMapKeys?value:mapped;result[key]=value});return result}}function createPadDir(fromRight){return function(string,length,chars){string=baseToString(string);return(fromRight?string:"")+createPadding(string,length,chars)+(fromRight?"":string)}}function createPartial(flag){var partialFunc=restParam(function(func,partials){var holders=replaceHolders(partials,partialFunc.placeholder);return createWrapper(func,flag,undefined,partials,holders)});return partialFunc}function createReduce(arrayFunc,eachFunc){return function(collection,iteratee,accumulator,thisArg){var initFromArray=arguments.length<3;return typeof iteratee=="function"&&thisArg===undefined&&isArray(collection)?arrayFunc(collection,iteratee,accumulator,initFromArray):baseReduce(collection,getCallback(iteratee,thisArg,4),accumulator,initFromArray,eachFunc)}}function createHybridWrapper(func,bitmask,thisArg,partials,holders,partialsRight,holdersRight,argPos,ary,arity){var isAry=bitmask&ARY_FLAG,isBind=bitmask&BIND_FLAG,isBindKey=bitmask&BIND_KEY_FLAG,isCurry=bitmask&CURRY_FLAG,isCurryBound=bitmask&CURRY_BOUND_FLAG,isCurryRight=bitmask&CURRY_RIGHT_FLAG,Ctor=isBindKey?undefined:createCtorWrapper(func);function wrapper(){var length=arguments.length,index=length,args=Array(length);while(index--){args[index]=arguments[index]}if(partials){args=composeArgs(args,partials,holders)}if(partialsRight){args=composeArgsRight(args,partialsRight,holdersRight)}if(isCurry||isCurryRight){var placeholder=wrapper.placeholder,argsHolders=replaceHolders(args,placeholder);length-=argsHolders.length;if(length<arity){var newArgPos=argPos?arrayCopy(argPos):undefined,newArity=nativeMax(arity-length,0),newsHolders=isCurry?argsHolders:undefined,newHoldersRight=isCurry?undefined:argsHolders,newPartials=isCurry?args:undefined,newPartialsRight=isCurry?undefined:args;bitmask|=isCurry?PARTIAL_FLAG:PARTIAL_RIGHT_FLAG;bitmask&=~(isCurry?PARTIAL_RIGHT_FLAG:PARTIAL_FLAG);if(!isCurryBound){bitmask&=~(BIND_FLAG|BIND_KEY_FLAG)}var newData=[func,bitmask,thisArg,newPartials,newsHolders,newPartialsRight,newHoldersRight,newArgPos,ary,newArity],result=createHybridWrapper.apply(undefined,newData);if(isLaziable(func)){setData(result,newData)}result.placeholder=placeholder;return result}}var thisBinding=isBind?thisArg:this,fn=isBindKey?thisBinding[func]:func;if(argPos){args=reorder(args,argPos)}if(isAry&&ary<args.length){args.length=ary}if(this&&this!==root&&this instanceof wrapper){fn=Ctor||createCtorWrapper(func)}return fn.apply(thisBinding,args)}return wrapper}function createPadding(string,length,chars){var strLength=string.length;length=+length;if(strLength>=length||!nativeIsFinite(length)){return""}var padLength=length-strLength;chars=chars==null?" ":chars+"";return repeat(chars,nativeCeil(padLength/chars.length)).slice(0,padLength)}function createPartialWrapper(func,bitmask,thisArg,partials){var isBind=bitmask&BIND_FLAG,Ctor=createCtorWrapper(func);function wrapper(){var argsIndex=-1,argsLength=arguments.length,leftIndex=-1,leftLength=partials.length,args=Array(leftLength+argsLength);while(++leftIndex<leftLength){args[leftIndex]=partials[leftIndex]}while(argsLength--){args[leftIndex++]=arguments[++argsIndex]}var fn=this&&this!==root&&this instanceof wrapper?Ctor:func;return fn.apply(isBind?thisArg:this,args)}return wrapper}function createRound(methodName){var func=Math[methodName];return function(number,precision){precision=precision===undefined?0:+precision||0;if(precision){precision=pow(10,precision);return func(number*precision)/precision}return func(number)}}function createSortedIndex(retHighest){return function(array,value,iteratee,thisArg){var callback=getCallback(iteratee);return iteratee==null&&callback===baseCallback?binaryIndex(array,value,retHighest):binaryIndexBy(array,value,callback(iteratee,thisArg,1),retHighest)}}function createWrapper(func,bitmask,thisArg,partials,holders,argPos,ary,arity){var isBindKey=bitmask&BIND_KEY_FLAG;if(!isBindKey&&typeof func!="function"){throw new TypeError(FUNC_ERROR_TEXT)}var length=partials?partials.length:0;if(!length){bitmask&=~(PARTIAL_FLAG|PARTIAL_RIGHT_FLAG);partials=holders=undefined}length-=holders?holders.length:0;if(bitmask&PARTIAL_RIGHT_FLAG){var partialsRight=partials,holdersRight=holders;partials=holders=undefined}var data=isBindKey?undefined:getData(func),newData=[func,bitmask,thisArg,partials,holders,partialsRight,holdersRight,argPos,ary,arity];if(data){mergeData(newData,data);bitmask=newData[1];arity=newData[9]}newData[9]=arity==null?isBindKey?0:func.length:nativeMax(arity-length,0)||0;if(bitmask==BIND_FLAG){var result=createBindWrapper(newData[0],newData[2])}else if((bitmask==PARTIAL_FLAG||bitmask==(BIND_FLAG|PARTIAL_FLAG))&&!newData[4].length){result=createPartialWrapper.apply(undefined,newData)}else{result=createHybridWrapper.apply(undefined,newData)}var setter=data?baseSetData:setData;return setter(result,newData)}function equalArrays(array,other,equalFunc,customizer,isLoose,stackA,stackB){var index=-1,arrLength=array.length,othLength=other.length;if(arrLength!=othLength&&!(isLoose&&othLength>arrLength)){return false}while(++index<arrLength){var arrValue=array[index],othValue=other[index],result=customizer?customizer(isLoose?othValue:arrValue,isLoose?arrValue:othValue,index):undefined;if(result!==undefined){if(result){continue}return false}if(isLoose){if(!arraySome(other,function(othValue){return arrValue===othValue||equalFunc(arrValue,othValue,customizer,isLoose,stackA,stackB)})){return false}}else if(!(arrValue===othValue||equalFunc(arrValue,othValue,customizer,isLoose,stackA,stackB))){return false}}return true}function equalByTag(object,other,tag){switch(tag){case boolTag:case dateTag:return+object==+other;case errorTag:return object.name==other.name&&object.message==other.message;case numberTag:return object!=+object?other!=+other:object==+other;case regexpTag:case stringTag:return object==other+""}return false}function equalObjects(object,other,equalFunc,customizer,isLoose,stackA,stackB){var objProps=keys(object),objLength=objProps.length,othProps=keys(other),othLength=othProps.length;if(objLength!=othLength&&!isLoose){return false}var index=objLength;while(index--){var key=objProps[index];if(!(isLoose?key in other:hasOwnProperty.call(other,key))){return false}}var skipCtor=isLoose;while(++index<objLength){key=objProps[index];var objValue=object[key],othValue=other[key],result=customizer?customizer(isLoose?othValue:objValue,isLoose?objValue:othValue,key):undefined;if(!(result===undefined?equalFunc(objValue,othValue,customizer,isLoose,stackA,stackB):result)){return false}skipCtor||(skipCtor=key=="constructor")}if(!skipCtor){var objCtor=object.constructor,othCtor=other.constructor;if(objCtor!=othCtor&&("constructor"in object&&"constructor"in other)&&!(typeof objCtor=="function"&&objCtor instanceof objCtor&&typeof othCtor=="function"&&othCtor instanceof othCtor)){return false}}return true}function getCallback(func,thisArg,argCount){var result=lodash.callback||callback;result=result===callback?baseCallback:result;return argCount?result(func,thisArg,argCount):result}var getData=!metaMap?noop:function(func){return metaMap.get(func)};function getFuncName(func){var result=func.name,array=realNames[result],length=array?array.length:0;while(length--){var data=array[length],otherFunc=data.func;if(otherFunc==null||otherFunc==func){return data.name}}return result}function getIndexOf(collection,target,fromIndex){var result=lodash.indexOf||indexOf;result=result===indexOf?baseIndexOf:result;return collection?result(collection,target,fromIndex):result}var getLength=baseProperty("length");function getMatchData(object){var result=pairs(object),length=result.length;while(length--){result[length][2]=isStrictComparable(result[length][1])}return result}function getNative(object,key){var value=object==null?undefined:object[key];return isNative(value)?value:undefined}function getView(start,end,transforms){var index=-1,length=transforms.length;while(++index<length){var data=transforms[index],size=data.size;switch(data.type){case"drop":start+=size;break;case"dropRight":end-=size;break;case"take":end=nativeMin(end,start+size);break;case"takeRight":start=nativeMax(start,end-size);break}}return{start:start,end:end}}function initCloneArray(array){var length=array.length,result=new array.constructor(length);if(length&&typeof array[0]=="string"&&hasOwnProperty.call(array,"index")){result.index=array.index;result.input=array.input}return result}function initCloneObject(object){var Ctor=object.constructor;if(!(typeof Ctor=="function"&&Ctor instanceof Ctor)){Ctor=Object}return new Ctor}function initCloneByTag(object,tag,isDeep){var Ctor=object.constructor;switch(tag){case arrayBufferTag:return bufferClone(object);case boolTag:case dateTag:return new Ctor(+object);case float32Tag:case float64Tag:case int8Tag:case int16Tag:case int32Tag:case uint8Tag:case uint8ClampedTag:case uint16Tag:case uint32Tag:var buffer=object.buffer;return new Ctor(isDeep?bufferClone(buffer):buffer,object.byteOffset,object.length);case numberTag:case stringTag:return new Ctor(object);case regexpTag:var result=new Ctor(object.source,reFlags.exec(object));result.lastIndex=object.lastIndex}return result}function invokePath(object,path,args){if(object!=null&&!isKey(path,object)){path=toPath(path);object=path.length==1?object:baseGet(object,baseSlice(path,0,-1));path=last(path)}var func=object==null?object:object[path];return func==null?undefined:func.apply(object,args)}function isArrayLike(value){return value!=null&&isLength(getLength(value))}function isIndex(value,length){value=typeof value=="number"||reIsUint.test(value)?+value:-1;length=length==null?MAX_SAFE_INTEGER:length;return value>-1&&value%1==0&&value<length}function isIterateeCall(value,index,object){if(!isObject(object)){return false}var type=typeof index;if(type=="number"?isArrayLike(object)&&isIndex(index,object.length):type=="string"&&index in object){var other=object[index];return value===value?value===other:other!==other}return false}function isKey(value,object){var type=typeof value;if(type=="string"&&reIsPlainProp.test(value)||type=="number"){return true}if(isArray(value)){return false}var result=!reIsDeepProp.test(value);return result||object!=null&&value in toObject(object)}function isLaziable(func){var funcName=getFuncName(func);if(!(funcName in LazyWrapper.prototype)){return false}var other=lodash[funcName];if(func===other){return true}var data=getData(other);return!!data&&func===data[0]}function isLength(value){return typeof value=="number"&&value>-1&&value%1==0&&value<=MAX_SAFE_INTEGER}function isStrictComparable(value){return value===value&&!isObject(value)}function mergeData(data,source){var bitmask=data[1],srcBitmask=source[1],newBitmask=bitmask|srcBitmask,isCommon=newBitmask<ARY_FLAG;var isCombo=srcBitmask==ARY_FLAG&&bitmask==CURRY_FLAG||srcBitmask==ARY_FLAG&&bitmask==REARG_FLAG&&data[7].length<=source[8]||srcBitmask==(ARY_FLAG|REARG_FLAG)&&bitmask==CURRY_FLAG;if(!(isCommon||isCombo)){return data}if(srcBitmask&BIND_FLAG){data[2]=source[2];newBitmask|=bitmask&BIND_FLAG?0:CURRY_BOUND_FLAG}var value=source[3];if(value){var partials=data[3];data[3]=partials?composeArgs(partials,value,source[4]):arrayCopy(value);data[4]=partials?replaceHolders(data[3],PLACEHOLDER):arrayCopy(source[4])}value=source[5];if(value){partials=data[5];data[5]=partials?composeArgsRight(partials,value,source[6]):arrayCopy(value);data[6]=partials?replaceHolders(data[5],PLACEHOLDER):arrayCopy(source[6])}value=source[7];if(value){data[7]=arrayCopy(value)}if(srcBitmask&ARY_FLAG){data[8]=data[8]==null?source[8]:nativeMin(data[8],source[8])}if(data[9]==null){data[9]=source[9]}data[0]=source[0];data[1]=newBitmask;return data}function mergeDefaults(objectValue,sourceValue){return objectValue===undefined?sourceValue:merge(objectValue,sourceValue,mergeDefaults)}function pickByArray(object,props){object=toObject(object);var index=-1,length=props.length,result={};while(++index<length){var key=props[index];if(key in object){result[key]=object[key]}}return result}function pickByCallback(object,predicate){var result={};baseForIn(object,function(value,key,object){if(predicate(value,key,object)){result[key]=value}});return result}function reorder(array,indexes){var arrLength=array.length,length=nativeMin(indexes.length,arrLength),oldArray=arrayCopy(array);while(length--){var index=indexes[length];array[length]=isIndex(index,arrLength)?oldArray[index]:undefined}return array}var setData=function(){var count=0,lastCalled=0;return function(key,value){var stamp=now(),remaining=HOT_SPAN-(stamp-lastCalled);lastCalled=stamp;if(remaining>0){if(++count>=HOT_COUNT){return key}}else{count=0}return baseSetData(key,value)}}();function shimKeys(object){var props=keysIn(object),propsLength=props.length,length=propsLength&&object.length;var allowIndexes=!!length&&isLength(length)&&(isArray(object)||isArguments(object));var index=-1,result=[];while(++index<propsLength){var key=props[index];if(allowIndexes&&isIndex(key,length)||hasOwnProperty.call(object,key)){result.push(key)}}return result}function toIterable(value){if(value==null){return[]}if(!isArrayLike(value)){return values(value)}return isObject(value)?value:Object(value)}function toObject(value){return isObject(value)?value:Object(value)}function toPath(value){if(isArray(value)){return value}var result=[];baseToString(value).replace(rePropName,function(match,number,quote,string){result.push(quote?string.replace(reEscapeChar,"$1"):number||match)});return result}function wrapperClone(wrapper){return wrapper instanceof LazyWrapper?wrapper.clone():new LodashWrapper(wrapper.__wrapped__,wrapper.__chain__,arrayCopy(wrapper.__actions__))}function chunk(array,size,guard){if(guard?isIterateeCall(array,size,guard):size==null){size=1}else{size=nativeMax(nativeFloor(size)||1,1)}var index=0,length=array?array.length:0,resIndex=-1,result=Array(nativeCeil(length/size));while(index<length){result[++resIndex]=baseSlice(array,index,index+=size)}return result}function compact(array){var index=-1,length=array?array.length:0,resIndex=-1,result=[];while(++index<length){var value=array[index];if(value){result[++resIndex]=value}}return result}var difference=restParam(function(array,values){return isObjectLike(array)&&isArrayLike(array)?baseDifference(array,baseFlatten(values,false,true)):[]});function drop(array,n,guard){var length=array?array.length:0;if(!length){return[]}if(guard?isIterateeCall(array,n,guard):n==null){n=1}return baseSlice(array,n<0?0:n)}function dropRight(array,n,guard){var length=array?array.length:0;if(!length){return[]}if(guard?isIterateeCall(array,n,guard):n==null){n=1}n=length-(+n||0);return baseSlice(array,0,n<0?0:n)}function dropRightWhile(array,predicate,thisArg){return array&&array.length?baseWhile(array,getCallback(predicate,thisArg,3),true,true):[]}function dropWhile(array,predicate,thisArg){return array&&array.length?baseWhile(array,getCallback(predicate,thisArg,3),true):[]}function fill(array,value,start,end){var length=array?array.length:0;if(!length){return[]}if(start&&typeof start!="number"&&isIterateeCall(array,value,start)){start=0;end=length}return baseFill(array,value,start,end)}var findIndex=createFindIndex();var findLastIndex=createFindIndex(true);function first(array){return array?array[0]:undefined}function flatten(array,isDeep,guard){var length=array?array.length:0;if(guard&&isIterateeCall(array,isDeep,guard)){isDeep=false}return length?baseFlatten(array,isDeep):[]}function flattenDeep(array){var length=array?array.length:0;return length?baseFlatten(array,true):[]}function indexOf(array,value,fromIndex){var length=array?array.length:0;if(!length){return-1}if(typeof fromIndex=="number"){fromIndex=fromIndex<0?nativeMax(length+fromIndex,0):fromIndex}else if(fromIndex){var index=binaryIndex(array,value);if(index<length&&(value===value?value===array[index]:array[index]!==array[index])){return index}return-1}return baseIndexOf(array,value,fromIndex||0)}function initial(array){return dropRight(array,1)}var intersection=restParam(function(arrays){var othLength=arrays.length,othIndex=othLength,caches=Array(length),indexOf=getIndexOf(),isCommon=indexOf==baseIndexOf,result=[];while(othIndex--){var value=arrays[othIndex]=isArrayLike(value=arrays[othIndex])?value:[];caches[othIndex]=isCommon&&value.length>=120?createCache(othIndex&&value):null}var array=arrays[0],index=-1,length=array?array.length:0,seen=caches[0];outer:while(++index<length){value=array[index];if((seen?cacheIndexOf(seen,value):indexOf(result,value,0))<0){var othIndex=othLength;while(--othIndex){var cache=caches[othIndex];if((cache?cacheIndexOf(cache,value):indexOf(arrays[othIndex],value,0))<0){continue outer}}if(seen){seen.push(value)}result.push(value)}}return result});function last(array){var length=array?array.length:0;return length?array[length-1]:undefined}function lastIndexOf(array,value,fromIndex){var length=array?array.length:0;if(!length){return-1}var index=length;if(typeof fromIndex=="number"){index=(fromIndex<0?nativeMax(length+fromIndex,0):nativeMin(fromIndex||0,length-1))+1}else if(fromIndex){index=binaryIndex(array,value,true)-1;var other=array[index];if(value===value?value===other:other!==other){return index}return-1}if(value!==value){return indexOfNaN(array,index,true)}while(index--){if(array[index]===value){return index}}return-1}function pull(){var args=arguments,array=args[0];if(!(array&&array.length)){return array}var index=0,indexOf=getIndexOf(),length=args.length;while(++index<length){var fromIndex=0,value=args[index];while((fromIndex=indexOf(array,value,fromIndex))>-1){splice.call(array,fromIndex,1)}}return array}var pullAt=restParam(function(array,indexes){indexes=baseFlatten(indexes);var result=baseAt(array,indexes);basePullAt(array,indexes.sort(baseCompareAscending));return result});function remove(array,predicate,thisArg){var result=[];if(!(array&&array.length)){return result}var index=-1,indexes=[],length=array.length;predicate=getCallback(predicate,thisArg,3);while(++index<length){var value=array[index];if(predicate(value,index,array)){result.push(value);indexes.push(index)}}basePullAt(array,indexes);return result}function rest(array){return drop(array,1)}function slice(array,start,end){var length=array?array.length:0;if(!length){return[]}if(end&&typeof end!="number"&&isIterateeCall(array,start,end)){start=0;end=length}return baseSlice(array,start,end)}var sortedIndex=createSortedIndex();var sortedLastIndex=createSortedIndex(true);function take(array,n,guard){var length=array?array.length:0;if(!length){return[]}if(guard?isIterateeCall(array,n,guard):n==null){n=1}return baseSlice(array,0,n<0?0:n)}function takeRight(array,n,guard){var length=array?array.length:0;if(!length){return[]}if(guard?isIterateeCall(array,n,guard):n==null){n=1}n=length-(+n||0);return baseSlice(array,n<0?0:n)}function takeRightWhile(array,predicate,thisArg){return array&&array.length?baseWhile(array,getCallback(predicate,thisArg,3),false,true):[]}function takeWhile(array,predicate,thisArg){return array&&array.length?baseWhile(array,getCallback(predicate,thisArg,3)):[]}var union=restParam(function(arrays){return baseUniq(baseFlatten(arrays,false,true))});function uniq(array,isSorted,iteratee,thisArg){var length=array?array.length:0;if(!length){return[]}if(isSorted!=null&&typeof isSorted!="boolean"){thisArg=iteratee;iteratee=isIterateeCall(array,isSorted,thisArg)?undefined:isSorted;isSorted=false}var callback=getCallback();if(!(iteratee==null&&callback===baseCallback)){iteratee=callback(iteratee,thisArg,3)}return isSorted&&getIndexOf()==baseIndexOf?sortedUniq(array,iteratee):baseUniq(array,iteratee)}function unzip(array){if(!(array&&array.length)){return[]}var index=-1,length=0;array=arrayFilter(array,function(group){if(isArrayLike(group)){length=nativeMax(group.length,length);return true}});var result=Array(length);while(++index<length){result[index]=arrayMap(array,baseProperty(index))}return result}function unzipWith(array,iteratee,thisArg){var length=array?array.length:0;if(!length){return[]}var result=unzip(array);if(iteratee==null){return result}iteratee=bindCallback(iteratee,thisArg,4);return arrayMap(result,function(group){return arrayReduce(group,iteratee,undefined,true)})}var without=restParam(function(array,values){return isArrayLike(array)?baseDifference(array,values):[]});function xor(){var index=-1,length=arguments.length;while(++index<length){var array=arguments[index];if(isArrayLike(array)){var result=result?arrayPush(baseDifference(result,array),baseDifference(array,result)):array}}return result?baseUniq(result):[]}var zip=restParam(unzip);function zipObject(props,values){var index=-1,length=props?props.length:0,result={};if(length&&!values&&!isArray(props[0])){values=[]}while(++index<length){var key=props[index];if(values){result[key]=values[index]}else if(key){result[key[0]]=key[1]}}return result}var zipWith=restParam(function(arrays){var length=arrays.length,iteratee=length>2?arrays[length-2]:undefined,thisArg=length>1?arrays[length-1]:undefined;if(length>2&&typeof iteratee=="function"){length-=2}else{iteratee=length>1&&typeof thisArg=="function"?(--length,thisArg):undefined;thisArg=undefined}arrays.length=length;return unzipWith(arrays,iteratee,thisArg)});function chain(value){var result=lodash(value);result.__chain__=true;return result}function tap(value,interceptor,thisArg){interceptor.call(thisArg,value);return value}function thru(value,interceptor,thisArg){return interceptor.call(thisArg,value)}function wrapperChain(){return chain(this)}function wrapperCommit(){return new LodashWrapper(this.value(),this.__chain__)}var wrapperConcat=restParam(function(values){values=baseFlatten(values);return this.thru(function(array){return arrayConcat(isArray(array)?array:[toObject(array)],values)})});function wrapperPlant(value){var result,parent=this;while(parent instanceof baseLodash){var clone=wrapperClone(parent);if(result){previous.__wrapped__=clone}else{result=clone}var previous=clone;parent=parent.__wrapped__}previous.__wrapped__=value;return result}function wrapperReverse(){var value=this.__wrapped__;var interceptor=function(value){return wrapped&&wrapped.__dir__<0?value:value.reverse()};if(value instanceof LazyWrapper){var wrapped=value;if(this.__actions__.length){wrapped=new LazyWrapper(this)}wrapped=wrapped.reverse();wrapped.__actions__.push({func:thru,args:[interceptor],thisArg:undefined});return new LodashWrapper(wrapped,this.__chain__)}return this.thru(interceptor)}function wrapperToString(){return this.value()+""}function wrapperValue(){return baseWrapperValue(this.__wrapped__,this.__actions__)}var at=restParam(function(collection,props){return baseAt(collection,baseFlatten(props))});var countBy=createAggregator(function(result,value,key){hasOwnProperty.call(result,key)?++result[key]:result[key]=1});function every(collection,predicate,thisArg){var func=isArray(collection)?arrayEvery:baseEvery;if(thisArg&&isIterateeCall(collection,predicate,thisArg)){predicate=undefined}if(typeof predicate!="function"||thisArg!==undefined){predicate=getCallback(predicate,thisArg,3)}return func(collection,predicate)}function filter(collection,predicate,thisArg){var func=isArray(collection)?arrayFilter:baseFilter;predicate=getCallback(predicate,thisArg,3);return func(collection,predicate)}var find=createFind(baseEach);var findLast=createFind(baseEachRight,true);function findWhere(collection,source){return find(collection,baseMatches(source))}var forEach=createForEach(arrayEach,baseEach);var forEachRight=createForEach(arrayEachRight,baseEachRight);var groupBy=createAggregator(function(result,value,key){if(hasOwnProperty.call(result,key)){result[key].push(value)}else{result[key]=[value]}});function includes(collection,target,fromIndex,guard){var length=collection?getLength(collection):0;if(!isLength(length)){collection=values(collection);length=collection.length}if(typeof fromIndex!="number"||guard&&isIterateeCall(target,fromIndex,guard)){fromIndex=0}else{fromIndex=fromIndex<0?nativeMax(length+fromIndex,0):fromIndex||0}return typeof collection=="string"||!isArray(collection)&&isString(collection)?fromIndex<=length&&collection.indexOf(target,fromIndex)>-1:!!length&&getIndexOf(collection,target,fromIndex)>-1}var indexBy=createAggregator(function(result,value,key){result[key]=value});var invoke=restParam(function(collection,path,args){var index=-1,isFunc=typeof path=="function",isProp=isKey(path),result=isArrayLike(collection)?Array(collection.length):[];baseEach(collection,function(value){var func=isFunc?path:isProp&&value!=null?value[path]:undefined;result[++index]=func?func.apply(value,args):invokePath(value,path,args)});return result});function map(collection,iteratee,thisArg){var func=isArray(collection)?arrayMap:baseMap;iteratee=getCallback(iteratee,thisArg,3);return func(collection,iteratee)}var partition=createAggregator(function(result,value,key){result[key?0:1].push(value)},function(){return[[],[]]});function pluck(collection,path){return map(collection,property(path))}var reduce=createReduce(arrayReduce,baseEach);var reduceRight=createReduce(arrayReduceRight,baseEachRight);function reject(collection,predicate,thisArg){var func=isArray(collection)?arrayFilter:baseFilter;predicate=getCallback(predicate,thisArg,3);return func(collection,function(value,index,collection){return!predicate(value,index,collection)})}function sample(collection,n,guard){if(guard?isIterateeCall(collection,n,guard):n==null){collection=toIterable(collection);var length=collection.length;return length>0?collection[baseRandom(0,length-1)]:undefined}var index=-1,result=toArray(collection),length=result.length,lastIndex=length-1;n=nativeMin(n<0?0:+n||0,length);while(++index<n){var rand=baseRandom(index,lastIndex),value=result[rand];result[rand]=result[index];result[index]=value}result.length=n;return result}function shuffle(collection){return sample(collection,POSITIVE_INFINITY)}function size(collection){var length=collection?getLength(collection):0;return isLength(length)?length:keys(collection).length}function some(collection,predicate,thisArg){var func=isArray(collection)?arraySome:baseSome;if(thisArg&&isIterateeCall(collection,predicate,thisArg)){predicate=undefined}if(typeof predicate!="function"||thisArg!==undefined){predicate=getCallback(predicate,thisArg,3)}return func(collection,predicate)}function sortBy(collection,iteratee,thisArg){if(collection==null){return[]}if(thisArg&&isIterateeCall(collection,iteratee,thisArg)){iteratee=undefined}var index=-1;iteratee=getCallback(iteratee,thisArg,3);var result=baseMap(collection,function(value,key,collection){return{criteria:iteratee(value,key,collection),index:++index,value:value}});return baseSortBy(result,compareAscending)}var sortByAll=restParam(function(collection,iteratees){if(collection==null){return[]}var guard=iteratees[2];if(guard&&isIterateeCall(iteratees[0],iteratees[1],guard)){iteratees.length=1}return baseSortByOrder(collection,baseFlatten(iteratees),[])});function sortByOrder(collection,iteratees,orders,guard){if(collection==null){return[]}if(guard&&isIterateeCall(iteratees,orders,guard)){orders=undefined}if(!isArray(iteratees)){iteratees=iteratees==null?[]:[iteratees]}if(!isArray(orders)){orders=orders==null?[]:[orders]}return baseSortByOrder(collection,iteratees,orders)}function where(collection,source){return filter(collection,baseMatches(source))}var now=nativeNow||function(){return(new Date).getTime()};function after(n,func){if(typeof func!="function"){if(typeof n=="function"){var temp=n;n=func;func=temp}else{throw new TypeError(FUNC_ERROR_TEXT)}}n=nativeIsFinite(n=+n)?n:0;return function(){if(--n<1){return func.apply(this,arguments)}}}function ary(func,n,guard){if(guard&&isIterateeCall(func,n,guard)){n=undefined}n=func&&n==null?func.length:nativeMax(+n||0,0);return createWrapper(func,ARY_FLAG,undefined,undefined,undefined,undefined,n)}function before(n,func){var result;if(typeof func!="function"){if(typeof n=="function"){var temp=n;n=func;func=temp}else{throw new TypeError(FUNC_ERROR_TEXT)}}return function(){if(--n>0){result=func.apply(this,arguments)}if(n<=1){func=undefined}return result}}var bind=restParam(function(func,thisArg,partials){var bitmask=BIND_FLAG;if(partials.length){var holders=replaceHolders(partials,bind.placeholder);bitmask|=PARTIAL_FLAG}return createWrapper(func,bitmask,thisArg,partials,holders)});var bindAll=restParam(function(object,methodNames){methodNames=methodNames.length?baseFlatten(methodNames):functions(object);var index=-1,length=methodNames.length;while(++index<length){var key=methodNames[index];object[key]=createWrapper(object[key],BIND_FLAG,object)}return object});var bindKey=restParam(function(object,key,partials){var bitmask=BIND_FLAG|BIND_KEY_FLAG;if(partials.length){var holders=replaceHolders(partials,bindKey.placeholder);bitmask|=PARTIAL_FLAG}return createWrapper(key,bitmask,object,partials,holders)});var curry=createCurry(CURRY_FLAG);var curryRight=createCurry(CURRY_RIGHT_FLAG);function debounce(func,wait,options){var args,maxTimeoutId,result,stamp,thisArg,timeoutId,trailingCall,lastCalled=0,maxWait=false,trailing=true;if(typeof func!="function"){throw new TypeError(FUNC_ERROR_TEXT)}wait=wait<0?0:+wait||0;if(options===true){var leading=true;trailing=false}else if(isObject(options)){leading=!!options.leading;maxWait="maxWait"in options&&nativeMax(+options.maxWait||0,wait);trailing="trailing"in options?!!options.trailing:trailing}function cancel(){if(timeoutId){clearTimeout(timeoutId)}if(maxTimeoutId){clearTimeout(maxTimeoutId)}lastCalled=0;maxTimeoutId=timeoutId=trailingCall=undefined}function complete(isCalled,id){if(id){clearTimeout(id)}maxTimeoutId=timeoutId=trailingCall=undefined;if(isCalled){lastCalled=now();result=func.apply(thisArg,args);if(!timeoutId&&!maxTimeoutId){args=thisArg=undefined}}}function delayed(){var remaining=wait-(now()-stamp);if(remaining<=0||remaining>wait){complete(trailingCall,maxTimeoutId)}else{timeoutId=setTimeout(delayed,remaining)}}function maxDelayed(){complete(trailing,timeoutId)}function debounced(){args=arguments;stamp=now();thisArg=this;trailingCall=trailing&&(timeoutId||!leading);if(maxWait===false){var leadingCall=leading&&!timeoutId}else{if(!maxTimeoutId&&!leading){lastCalled=stamp}var remaining=maxWait-(stamp-lastCalled),isCalled=remaining<=0||remaining>maxWait;if(isCalled){if(maxTimeoutId){maxTimeoutId=clearTimeout(maxTimeoutId)}lastCalled=stamp;result=func.apply(thisArg,args)}else if(!maxTimeoutId){maxTimeoutId=setTimeout(maxDelayed,remaining)}}if(isCalled&&timeoutId){timeoutId=clearTimeout(timeoutId)}else if(!timeoutId&&wait!==maxWait){timeoutId=setTimeout(delayed,wait)}if(leadingCall){isCalled=true;result=func.apply(thisArg,args)}if(isCalled&&!timeoutId&&!maxTimeoutId){args=thisArg=undefined}return result}debounced.cancel=cancel;return debounced}var defer=restParam(function(func,args){return baseDelay(func,1,args)});var delay=restParam(function(func,wait,args){return baseDelay(func,wait,args)});var flow=createFlow();var flowRight=createFlow(true);function memoize(func,resolver){if(typeof func!="function"||resolver&&typeof resolver!="function"){throw new TypeError(FUNC_ERROR_TEXT)}var memoized=function(){var args=arguments,key=resolver?resolver.apply(this,args):args[0],cache=memoized.cache;if(cache.has(key)){return cache.get(key)}var result=func.apply(this,args);memoized.cache=cache.set(key,result);return result};memoized.cache=new memoize.Cache;return memoized}var modArgs=restParam(function(func,transforms){transforms=baseFlatten(transforms);if(typeof func!="function"||!arrayEvery(transforms,baseIsFunction)){throw new TypeError(FUNC_ERROR_TEXT)}var length=transforms.length;return restParam(function(args){var index=nativeMin(args.length,length);while(index--){args[index]=transforms[index](args[index])}return func.apply(this,args)})});function negate(predicate){if(typeof predicate!="function"){throw new TypeError(FUNC_ERROR_TEXT)}return function(){return!predicate.apply(this,arguments)}}function once(func){return before(2,func)}var partial=createPartial(PARTIAL_FLAG);var partialRight=createPartial(PARTIAL_RIGHT_FLAG);var rearg=restParam(function(func,indexes){return createWrapper(func,REARG_FLAG,undefined,undefined,undefined,baseFlatten(indexes))});function restParam(func,start){if(typeof func!="function"){throw new TypeError(FUNC_ERROR_TEXT)}start=nativeMax(start===undefined?func.length-1:+start||0,0);return function(){var args=arguments,index=-1,length=nativeMax(args.length-start,0),rest=Array(length);while(++index<length){rest[index]=args[start+index]}switch(start){case 0:return func.call(this,rest);case 1:return func.call(this,args[0],rest);case 2:return func.call(this,args[0],args[1],rest)}var otherArgs=Array(start+1);index=-1;while(++index<start){otherArgs[index]=args[index]}otherArgs[start]=rest;return func.apply(this,otherArgs)}}function spread(func){if(typeof func!="function"){throw new TypeError(FUNC_ERROR_TEXT)}return function(array){return func.apply(this,array)}}function throttle(func,wait,options){var leading=true,trailing=true;if(typeof func!="function"){throw new TypeError(FUNC_ERROR_TEXT)}if(options===false){leading=false}else if(isObject(options)){leading="leading"in options?!!options.leading:leading;trailing="trailing"in options?!!options.trailing:trailing}return debounce(func,wait,{leading:leading,maxWait:+wait,trailing:trailing})}function wrap(value,wrapper){wrapper=wrapper==null?identity:wrapper;return createWrapper(wrapper,PARTIAL_FLAG,undefined,[value],[])}function clone(value,isDeep,customizer,thisArg){if(isDeep&&typeof isDeep!="boolean"&&isIterateeCall(value,isDeep,customizer)){isDeep=false}else if(typeof isDeep=="function"){thisArg=customizer;customizer=isDeep;isDeep=false}return typeof customizer=="function"?baseClone(value,isDeep,bindCallback(customizer,thisArg,1)):baseClone(value,isDeep)}function cloneDeep(value,customizer,thisArg){return typeof customizer=="function"?baseClone(value,true,bindCallback(customizer,thisArg,1)):baseClone(value,true)}function gt(value,other){return value>other}function gte(value,other){return value>=other}function isArguments(value){return isObjectLike(value)&&isArrayLike(value)&&hasOwnProperty.call(value,"callee")&&!propertyIsEnumerable.call(value,"callee")}var isArray=nativeIsArray||function(value){return isObjectLike(value)&&isLength(value.length)&&objToString.call(value)==arrayTag};function isBoolean(value){return value===true||value===false||isObjectLike(value)&&objToString.call(value)==boolTag}function isDate(value){return isObjectLike(value)&&objToString.call(value)==dateTag}function isElement(value){return!!value&&value.nodeType===1&&isObjectLike(value)&&!isPlainObject(value)}function isEmpty(value){if(value==null){return true}if(isArrayLike(value)&&(isArray(value)||isString(value)||isArguments(value)||isObjectLike(value)&&isFunction(value.splice))){return!value.length}return!keys(value).length}function isEqual(value,other,customizer,thisArg){customizer=typeof customizer=="function"?bindCallback(customizer,thisArg,3):undefined;var result=customizer?customizer(value,other):undefined;return result===undefined?baseIsEqual(value,other,customizer):!!result}function isError(value){return isObjectLike(value)&&typeof value.message=="string"&&objToString.call(value)==errorTag}function isFinite(value){return typeof value=="number"&&nativeIsFinite(value)}function isFunction(value){return isObject(value)&&objToString.call(value)==funcTag}function isObject(value){var type=typeof value;return!!value&&(type=="object"||type=="function")}function isMatch(object,source,customizer,thisArg){customizer=typeof customizer=="function"?bindCallback(customizer,thisArg,3):undefined;return baseIsMatch(object,getMatchData(source),customizer)}function isNaN(value){return isNumber(value)&&value!=+value}function isNative(value){if(value==null){return false}if(isFunction(value)){return reIsNative.test(fnToString.call(value))}return isObjectLike(value)&&reIsHostCtor.test(value)}function isNull(value){return value===null}function isNumber(value){return typeof value=="number"||isObjectLike(value)&&objToString.call(value)==numberTag}function isPlainObject(value){var Ctor;if(!(isObjectLike(value)&&objToString.call(value)==objectTag&&!isArguments(value))||!hasOwnProperty.call(value,"constructor")&&(Ctor=value.constructor,typeof Ctor=="function"&&!(Ctor instanceof Ctor))){return false}var result;baseForIn(value,function(subValue,key){result=key});return result===undefined||hasOwnProperty.call(value,result)}function isRegExp(value){return isObject(value)&&objToString.call(value)==regexpTag}function isString(value){return typeof value=="string"||isObjectLike(value)&&objToString.call(value)==stringTag}function isTypedArray(value){return isObjectLike(value)&&isLength(value.length)&&!!typedArrayTags[objToString.call(value)]}function isUndefined(value){return value===undefined}function lt(value,other){return value<other}function lte(value,other){return value<=other}function toArray(value){var length=value?getLength(value):0;if(!isLength(length)){return values(value)}if(!length){return[]}return arrayCopy(value)}function toPlainObject(value){return baseCopy(value,keysIn(value))}var merge=createAssigner(baseMerge);var assign=createAssigner(function(object,source,customizer){return customizer?assignWith(object,source,customizer):baseAssign(object,source)});function create(prototype,properties,guard){var result=baseCreate(prototype);if(guard&&isIterateeCall(prototype,properties,guard)){properties=undefined}return properties?baseAssign(result,properties):result}var defaults=createDefaults(assign,assignDefaults);var defaultsDeep=createDefaults(merge,mergeDefaults);var findKey=createFindKey(baseForOwn);var findLastKey=createFindKey(baseForOwnRight);var forIn=createForIn(baseFor);var forInRight=createForIn(baseForRight);var forOwn=createForOwn(baseForOwn);var forOwnRight=createForOwn(baseForOwnRight);function functions(object){return baseFunctions(object,keysIn(object))}function get(object,path,defaultValue){var result=object==null?undefined:baseGet(object,toPath(path),path+"");return result===undefined?defaultValue:result}function has(object,path){if(object==null){return false}var result=hasOwnProperty.call(object,path);if(!result&&!isKey(path)){path=toPath(path);object=path.length==1?object:baseGet(object,baseSlice(path,0,-1));if(object==null){return false}path=last(path);result=hasOwnProperty.call(object,path)}return result||isLength(object.length)&&isIndex(path,object.length)&&(isArray(object)||isArguments(object))}function invert(object,multiValue,guard){if(guard&&isIterateeCall(object,multiValue,guard)){multiValue=undefined}var index=-1,props=keys(object),length=props.length,result={};while(++index<length){var key=props[index],value=object[key];if(multiValue){if(hasOwnProperty.call(result,value)){result[value].push(key)}else{result[value]=[key]}}else{result[value]=key}}return result}var keys=!nativeKeys?shimKeys:function(object){var Ctor=object==null?undefined:object.constructor;if(typeof Ctor=="function"&&Ctor.prototype===object||typeof object!="function"&&isArrayLike(object)){return shimKeys(object)}return isObject(object)?nativeKeys(object):[]};function keysIn(object){if(object==null){return[]}if(!isObject(object)){object=Object(object)}var length=object.length;length=length&&isLength(length)&&(isArray(object)||isArguments(object))&&length||0;var Ctor=object.constructor,index=-1,isProto=typeof Ctor=="function"&&Ctor.prototype===object,result=Array(length),skipIndexes=length>0;while(++index<length){result[index]=index+""}for(var key in object){if(!(skipIndexes&&isIndex(key,length))&&!(key=="constructor"&&(isProto||!hasOwnProperty.call(object,key)))){result.push(key)}}return result}var mapKeys=createObjectMapper(true);var mapValues=createObjectMapper();var omit=restParam(function(object,props){if(object==null){return{}}if(typeof props[0]!="function"){var props=arrayMap(baseFlatten(props),String);return pickByArray(object,baseDifference(keysIn(object),props))}var predicate=bindCallback(props[0],props[1],3);return pickByCallback(object,function(value,key,object){return!predicate(value,key,object)})});function pairs(object){object=toObject(object);var index=-1,props=keys(object),length=props.length,result=Array(length);while(++index<length){var key=props[index];result[index]=[key,object[key]]}return result}var pick=restParam(function(object,props){if(object==null){return{}}return typeof props[0]=="function"?pickByCallback(object,bindCallback(props[0],props[1],3)):pickByArray(object,baseFlatten(props))});function result(object,path,defaultValue){var result=object==null?undefined:object[path];if(result===undefined){if(object!=null&&!isKey(path,object)){path=toPath(path);object=path.length==1?object:baseGet(object,baseSlice(path,0,-1));result=object==null?undefined:object[last(path)]}result=result===undefined?defaultValue:result}return isFunction(result)?result.call(object):result}function set(object,path,value){if(object==null){return object}var pathKey=path+"";path=object[pathKey]!=null||isKey(path,object)?[pathKey]:toPath(path);var index=-1,length=path.length,lastIndex=length-1,nested=object;while(nested!=null&&++index<length){var key=path[index];if(isObject(nested)){if(index==lastIndex){nested[key]=value}else if(nested[key]==null){nested[key]=isIndex(path[index+1])?[]:{}}}nested=nested[key]}return object}function transform(object,iteratee,accumulator,thisArg){var isArr=isArray(object)||isTypedArray(object);iteratee=getCallback(iteratee,thisArg,4);if(accumulator==null){if(isArr||isObject(object)){var Ctor=object.constructor;if(isArr){accumulator=isArray(object)?new Ctor:[]}else{accumulator=baseCreate(isFunction(Ctor)?Ctor.prototype:undefined)}}else{accumulator={}}}(isArr?arrayEach:baseForOwn)(object,function(value,index,object){return iteratee(accumulator,value,index,object)});return accumulator}function values(object){return baseValues(object,keys(object))}function valuesIn(object){return baseValues(object,keysIn(object))}function inRange(value,start,end){start=+start||0;if(end===undefined){end=start;start=0}else{end=+end||0}return value>=nativeMin(start,end)&&value<nativeMax(start,end)}function random(min,max,floating){if(floating&&isIterateeCall(min,max,floating)){max=floating=undefined}var noMin=min==null,noMax=max==null;if(floating==null){if(noMax&&typeof min=="boolean"){floating=min;min=1}else if(typeof max=="boolean"){floating=max;noMax=true}}if(noMin&&noMax){max=1;noMax=false}min=+min||0;if(noMax){max=min;min=0}else{max=+max||0}if(floating||min%1||max%1){var rand=nativeRandom();return nativeMin(min+rand*(max-min+parseFloat("1e-"+((rand+"").length-1))),max)}return baseRandom(min,max)}var camelCase=createCompounder(function(result,word,index){word=word.toLowerCase();return result+(index?word.charAt(0).toUpperCase()+word.slice(1):word)});function capitalize(string){string=baseToString(string);return string&&string.charAt(0).toUpperCase()+string.slice(1)}function deburr(string){string=baseToString(string);return string&&string.replace(reLatin1,deburrLetter).replace(reComboMark,"")}function endsWith(string,target,position){string=baseToString(string);target=target+"";var length=string.length;position=position===undefined?length:nativeMin(position<0?0:+position||0,length);position-=target.length;return position>=0&&string.indexOf(target,position)==position}function escape(string){string=baseToString(string);return string&&reHasUnescapedHtml.test(string)?string.replace(reUnescapedHtml,escapeHtmlChar):string}function escapeRegExp(string){string=baseToString(string);return string&&reHasRegExpChars.test(string)?string.replace(reRegExpChars,escapeRegExpChar):string||"(?:)"}var kebabCase=createCompounder(function(result,word,index){return result+(index?"-":"")+word.toLowerCase()});function pad(string,length,chars){string=baseToString(string);length=+length;var strLength=string.length;if(strLength>=length||!nativeIsFinite(length)){return string}var mid=(length-strLength)/2,leftLength=nativeFloor(mid),rightLength=nativeCeil(mid);chars=createPadding("",rightLength,chars);return chars.slice(0,leftLength)+string+chars}var padLeft=createPadDir();var padRight=createPadDir(true);function parseInt(string,radix,guard){if(guard?isIterateeCall(string,radix,guard):radix==null){radix=0}else if(radix){radix=+radix}string=trim(string);return nativeParseInt(string,radix||(reHasHexPrefix.test(string)?16:10))}function repeat(string,n){var result="";string=baseToString(string);n=+n;if(n<1||!string||!nativeIsFinite(n)){return result}do{if(n%2){result+=string}n=nativeFloor(n/2);string+=string}while(n);return result}var snakeCase=createCompounder(function(result,word,index){return result+(index?"_":"")+word.toLowerCase()});var startCase=createCompounder(function(result,word,index){return result+(index?" ":"")+(word.charAt(0).toUpperCase()+word.slice(1))});function startsWith(string,target,position){string=baseToString(string);position=position==null?0:nativeMin(position<0?0:+position||0,string.length);return string.lastIndexOf(target,position)==position}function template(string,options,otherOptions){var settings=lodash.templateSettings;if(otherOptions&&isIterateeCall(string,options,otherOptions)){options=otherOptions=undefined}string=baseToString(string);options=assignWith(baseAssign({},otherOptions||options),settings,assignOwnDefaults);var imports=assignWith(baseAssign({},options.imports),settings.imports,assignOwnDefaults),importsKeys=keys(imports),importsValues=baseValues(imports,importsKeys);var isEscaping,isEvaluating,index=0,interpolate=options.interpolate||reNoMatch,source="__p += '";var reDelimiters=RegExp((options.escape||reNoMatch).source+"|"+interpolate.source+"|"+(interpolate===reInterpolate?reEsTemplate:reNoMatch).source+"|"+(options.evaluate||reNoMatch).source+"|$","g");var sourceURL="//# sourceURL="+("sourceURL"in options?options.sourceURL:"lodash.templateSources["+ ++templateCounter+"]")+"\n";string.replace(reDelimiters,function(match,escapeValue,interpolateValue,esTemplateValue,evaluateValue,offset){interpolateValue||(interpolateValue=esTemplateValue);source+=string.slice(index,offset).replace(reUnescapedString,escapeStringChar);if(escapeValue){isEscaping=true;source+="' +\n__e("+escapeValue+") +\n'"}if(evaluateValue){isEvaluating=true;source+="';\n"+evaluateValue+";\n__p += '"}if(interpolateValue){source+="' +\n((__t = ("+interpolateValue+")) == null ? '' : __t) +\n'"}index=offset+match.length;return match});source+="';\n";var variable=options.variable;if(!variable){source="with (obj) {\n"+source+"\n}\n"}source=(isEvaluating?source.replace(reEmptyStringLeading,""):source).replace(reEmptyStringMiddle,"$1").replace(reEmptyStringTrailing,"$1;");source="function("+(variable||"obj")+") {\n"+(variable?"":"obj || (obj = {});\n")+"var __t, __p = ''"+(isEscaping?", __e = _.escape":"")+(isEvaluating?", __j = Array.prototype.join;\n"+"function print() { __p += __j.call(arguments, '') }\n":";\n")+source+"return __p\n}";var result=attempt(function(){return Function(importsKeys,sourceURL+"return "+source).apply(undefined,importsValues)});result.source=source;if(isError(result)){throw result}return result}function trim(string,chars,guard){var value=string;string=baseToString(string);if(!string){return string}if(guard?isIterateeCall(value,chars,guard):chars==null){return string.slice(trimmedLeftIndex(string),trimmedRightIndex(string)+1)}chars=chars+"";return string.slice(charsLeftIndex(string,chars),charsRightIndex(string,chars)+1)}function trimLeft(string,chars,guard){var value=string;string=baseToString(string);if(!string){return string}if(guard?isIterateeCall(value,chars,guard):chars==null){return string.slice(trimmedLeftIndex(string))}return string.slice(charsLeftIndex(string,chars+""))}function trimRight(string,chars,guard){var value=string;string=baseToString(string);if(!string){return string}if(guard?isIterateeCall(value,chars,guard):chars==null){return string.slice(0,trimmedRightIndex(string)+1)}return string.slice(0,charsRightIndex(string,chars+"")+1)}function trunc(string,options,guard){if(guard&&isIterateeCall(string,options,guard)){options=undefined}var length=DEFAULT_TRUNC_LENGTH,omission=DEFAULT_TRUNC_OMISSION;if(options!=null){if(isObject(options)){var separator="separator"in options?options.separator:separator;length="length"in options?+options.length||0:length;omission="omission"in options?baseToString(options.omission):omission}else{length=+options||0}}string=baseToString(string);if(length>=string.length){return string}var end=length-omission.length;if(end<1){return omission}var result=string.slice(0,end);if(separator==null){return result+omission}if(isRegExp(separator)){if(string.slice(end).search(separator)){var match,newEnd,substring=string.slice(0,end);if(!separator.global){separator=RegExp(separator.source,(reFlags.exec(separator)||"")+"g")}separator.lastIndex=0;while(match=separator.exec(substring)){newEnd=match.index}result=result.slice(0,newEnd==null?end:newEnd)}}else if(string.indexOf(separator,end)!=end){var index=result.lastIndexOf(separator);if(index>-1){result=result.slice(0,index)}}return result+omission}function unescape(string){string=baseToString(string);return string&&reHasEscapedHtml.test(string)?string.replace(reEscapedHtml,unescapeHtmlChar):string}function words(string,pattern,guard){if(guard&&isIterateeCall(string,pattern,guard)){pattern=undefined}string=baseToString(string);return string.match(pattern||reWords)||[]}var attempt=restParam(function(func,args){try{return func.apply(undefined,args)}catch(e){return isError(e)?e:new Error(e)}});function callback(func,thisArg,guard){if(guard&&isIterateeCall(func,thisArg,guard)){thisArg=undefined}return isObjectLike(func)?matches(func):baseCallback(func,thisArg)}function constant(value){return function(){return value}}function identity(value){return value}function matches(source){return baseMatches(baseClone(source,true))}function matchesProperty(path,srcValue){return baseMatchesProperty(path,baseClone(srcValue,true))}var method=restParam(function(path,args){return function(object){return invokePath(object,path,args)}});var methodOf=restParam(function(object,args){return function(path){return invokePath(object,path,args)}});function mixin(object,source,options){if(options==null){var isObj=isObject(source),props=isObj?keys(source):undefined,methodNames=props&&props.length?baseFunctions(source,props):undefined;if(!(methodNames?methodNames.length:isObj)){methodNames=false;options=source;source=object;object=this}}if(!methodNames){methodNames=baseFunctions(source,keys(source))}var chain=true,index=-1,isFunc=isFunction(object),length=methodNames.length;if(options===false){chain=false}else if(isObject(options)&&"chain"in options){chain=options.chain}while(++index<length){var methodName=methodNames[index],func=source[methodName];object[methodName]=func;if(isFunc){object.prototype[methodName]=function(func){return function(){var chainAll=this.__chain__;if(chain||chainAll){var result=object(this.__wrapped__),actions=result.__actions__=arrayCopy(this.__actions__);actions.push({func:func,args:arguments,thisArg:object});result.__chain__=chainAll;return result}return func.apply(object,arrayPush([this.value()],arguments))}}(func)}}return object}function noConflict(){root._=oldDash;return this}function noop(){}function property(path){return isKey(path)?baseProperty(path):basePropertyDeep(path)}function propertyOf(object){return function(path){return baseGet(object,toPath(path),path+"")}}function range(start,end,step){if(step&&isIterateeCall(start,end,step)){end=step=undefined}start=+start||0;step=step==null?1:+step||0;if(end==null){end=start;start=0}else{end=+end||0}var index=-1,length=nativeMax(nativeCeil((end-start)/(step||1)),0),result=Array(length);while(++index<length){result[index]=start;start+=step}return result}function times(n,iteratee,thisArg){n=nativeFloor(n);if(n<1||!nativeIsFinite(n)){return[]}var index=-1,result=Array(nativeMin(n,MAX_ARRAY_LENGTH));iteratee=bindCallback(iteratee,thisArg,1);while(++index<n){if(index<MAX_ARRAY_LENGTH){result[index]=iteratee(index)}else{iteratee(index)}}return result}function uniqueId(prefix){var id=++idCounter;return baseToString(prefix)+id}function add(augend,addend){return(+augend||0)+(+addend||0)}var ceil=createRound("ceil");var floor=createRound("floor");var max=createExtremum(gt,NEGATIVE_INFINITY);var min=createExtremum(lt,POSITIVE_INFINITY);var round=createRound("round");function sum(collection,iteratee,thisArg){if(thisArg&&isIterateeCall(collection,iteratee,thisArg)){iteratee=undefined}iteratee=getCallback(iteratee,thisArg,3);return iteratee.length==1?arraySum(isArray(collection)?collection:toIterable(collection),iteratee):baseSum(collection,iteratee)}lodash.prototype=baseLodash.prototype;LodashWrapper.prototype=baseCreate(baseLodash.prototype);LodashWrapper.prototype.constructor=LodashWrapper;LazyWrapper.prototype=baseCreate(baseLodash.prototype);LazyWrapper.prototype.constructor=LazyWrapper;MapCache.prototype["delete"]=mapDelete;MapCache.prototype.get=mapGet;MapCache.prototype.has=mapHas;MapCache.prototype.set=mapSet;SetCache.prototype.push=cachePush;memoize.Cache=MapCache;lodash.after=after;lodash.ary=ary;lodash.assign=assign;lodash.at=at;lodash.before=before;lodash.bind=bind;lodash.bindAll=bindAll;lodash.bindKey=bindKey;lodash.callback=callback;lodash.chain=chain;lodash.chunk=chunk;lodash.compact=compact;lodash.constant=constant;lodash.countBy=countBy;lodash.create=create;lodash.curry=curry;lodash.curryRight=curryRight;lodash.debounce=debounce;lodash.defaults=defaults;lodash.defaultsDeep=defaultsDeep;lodash.defer=defer;lodash.delay=delay;lodash.difference=difference;lodash.drop=drop;lodash.dropRight=dropRight;lodash.dropRightWhile=dropRightWhile;lodash.dropWhile=dropWhile;lodash.fill=fill;lodash.filter=filter;lodash.flatten=flatten;lodash.flattenDeep=flattenDeep;lodash.flow=flow;lodash.flowRight=flowRight;lodash.forEach=forEach;lodash.forEachRight=forEachRight;lodash.forIn=forIn;lodash.forInRight=forInRight;lodash.forOwn=forOwn;lodash.forOwnRight=forOwnRight;lodash.functions=functions;lodash.groupBy=groupBy;lodash.indexBy=indexBy;lodash.initial=initial;lodash.intersection=intersection;lodash.invert=invert;lodash.invoke=invoke;lodash.keys=keys;lodash.keysIn=keysIn;lodash.map=map;lodash.mapKeys=mapKeys;lodash.mapValues=mapValues;lodash.matches=matches;lodash.matchesProperty=matchesProperty;lodash.memoize=memoize;lodash.merge=merge;lodash.method=method;lodash.methodOf=methodOf;lodash.mixin=mixin;lodash.modArgs=modArgs;lodash.negate=negate;lodash.omit=omit;lodash.once=once;lodash.pairs=pairs;lodash.partial=partial;lodash.partialRight=partialRight;lodash.partition=partition;lodash.pick=pick;lodash.pluck=pluck;lodash.property=property;lodash.propertyOf=propertyOf;lodash.pull=pull;lodash.pullAt=pullAt;lodash.range=range;lodash.rearg=rearg;lodash.reject=reject;lodash.remove=remove;lodash.rest=rest;lodash.restParam=restParam;lodash.set=set;lodash.shuffle=shuffle;lodash.slice=slice;lodash.sortBy=sortBy;lodash.sortByAll=sortByAll;lodash.sortByOrder=sortByOrder;lodash.spread=spread;lodash.take=take;lodash.takeRight=takeRight;lodash.takeRightWhile=takeRightWhile;lodash.takeWhile=takeWhile;lodash.tap=tap;lodash.throttle=throttle;lodash.thru=thru;lodash.times=times;lodash.toArray=toArray;lodash.toPlainObject=toPlainObject;lodash.transform=transform;lodash.union=union;lodash.uniq=uniq;lodash.unzip=unzip;lodash.unzipWith=unzipWith;lodash.values=values;lodash.valuesIn=valuesIn;lodash.where=where;lodash.without=without;lodash.wrap=wrap;lodash.xor=xor;lodash.zip=zip;lodash.zipObject=zipObject;lodash.zipWith=zipWith;lodash.backflow=flowRight;lodash.collect=map;lodash.compose=flowRight;lodash.each=forEach;lodash.eachRight=forEachRight;lodash.extend=assign;lodash.iteratee=callback;lodash.methods=functions;lodash.object=zipObject;lodash.select=filter;lodash.tail=rest;lodash.unique=uniq;mixin(lodash,lodash);lodash.add=add;lodash.attempt=attempt;lodash.camelCase=camelCase;lodash.capitalize=capitalize;lodash.ceil=ceil;lodash.clone=clone;lodash.cloneDeep=cloneDeep;lodash.deburr=deburr;lodash.endsWith=endsWith;lodash.escape=escape;lodash.escapeRegExp=escapeRegExp;lodash.every=every;lodash.find=find;lodash.findIndex=findIndex;lodash.findKey=findKey;lodash.findLast=findLast;lodash.findLastIndex=findLastIndex;lodash.findLastKey=findLastKey;lodash.findWhere=findWhere;lodash.first=first;lodash.floor=floor;lodash.get=get;lodash.gt=gt;lodash.gte=gte;lodash.has=has;lodash.identity=identity;lodash.includes=includes;lodash.indexOf=indexOf;lodash.inRange=inRange;lodash.isArguments=isArguments;lodash.isArray=isArray;lodash.isBoolean=isBoolean;lodash.isDate=isDate;lodash.isElement=isElement;lodash.isEmpty=isEmpty;lodash.isEqual=isEqual;lodash.isError=isError;lodash.isFinite=isFinite;lodash.isFunction=isFunction;lodash.isMatch=isMatch;lodash.isNaN=isNaN;lodash.isNative=isNative;lodash.isNull=isNull;lodash.isNumber=isNumber;lodash.isObject=isObject;lodash.isPlainObject=isPlainObject;lodash.isRegExp=isRegExp;lodash.isString=isString;lodash.isTypedArray=isTypedArray;lodash.isUndefined=isUndefined;lodash.kebabCase=kebabCase;lodash.last=last;lodash.lastIndexOf=lastIndexOf;lodash.lt=lt;lodash.lte=lte;lodash.max=max;lodash.min=min;lodash.noConflict=noConflict;lodash.noop=noop;lodash.now=now;lodash.pad=pad;lodash.padLeft=padLeft;lodash.padRight=padRight;lodash.parseInt=parseInt;lodash.random=random;lodash.reduce=reduce;lodash.reduceRight=reduceRight;lodash.repeat=repeat;lodash.result=result;lodash.round=round;lodash.runInContext=runInContext;lodash.size=size;lodash.snakeCase=snakeCase;lodash.some=some;lodash.sortedIndex=sortedIndex;lodash.sortedLastIndex=sortedLastIndex;lodash.startCase=startCase;lodash.startsWith=startsWith;lodash.sum=sum;lodash.template=template;lodash.trim=trim;lodash.trimLeft=trimLeft;lodash.trimRight=trimRight;lodash.trunc=trunc;lodash.unescape=unescape;lodash.uniqueId=uniqueId;lodash.words=words;lodash.all=every;lodash.any=some;lodash.contains=includes;lodash.eq=isEqual;lodash.detect=find;lodash.foldl=reduce;lodash.foldr=reduceRight;lodash.head=first;lodash.include=includes;lodash.inject=reduce;mixin(lodash,function(){var source={};baseForOwn(lodash,function(func,methodName){if(!lodash.prototype[methodName]){source[methodName]=func}});return source}(),false);lodash.sample=sample;lodash.prototype.sample=function(n){if(!this.__chain__&&n==null){return sample(this.value())}return this.thru(function(value){return sample(value,n)})};lodash.VERSION=VERSION;arrayEach(["bind","bindKey","curry","curryRight","partial","partialRight"],function(methodName){lodash[methodName].placeholder=lodash});arrayEach(["drop","take"],function(methodName,index){LazyWrapper.prototype[methodName]=function(n){var filtered=this.__filtered__;if(filtered&&!index){return new LazyWrapper(this)}n=n==null?1:nativeMax(nativeFloor(n)||0,0);var result=this.clone();if(filtered){result.__takeCount__=nativeMin(result.__takeCount__,n)}else{result.__views__.push({size:n,type:methodName+(result.__dir__<0?"Right":"")})}return result};LazyWrapper.prototype[methodName+"Right"]=function(n){return this.reverse()[methodName](n).reverse()}});arrayEach(["filter","map","takeWhile"],function(methodName,index){var type=index+1,isFilter=type!=LAZY_MAP_FLAG;LazyWrapper.prototype[methodName]=function(iteratee,thisArg){var result=this.clone();result.__iteratees__.push({iteratee:getCallback(iteratee,thisArg,1),type:type});result.__filtered__=result.__filtered__||isFilter;return result}});arrayEach(["first","last"],function(methodName,index){var takeName="take"+(index?"Right":"");LazyWrapper.prototype[methodName]=function(){return this[takeName](1).value()[0]}});arrayEach(["initial","rest"],function(methodName,index){var dropName="drop"+(index?"":"Right");LazyWrapper.prototype[methodName]=function(){return this.__filtered__?new LazyWrapper(this):this[dropName](1)}});arrayEach(["pluck","where"],function(methodName,index){var operationName=index?"filter":"map",createCallback=index?baseMatches:property;LazyWrapper.prototype[methodName]=function(value){return this[operationName](createCallback(value))}});LazyWrapper.prototype.compact=function(){return this.filter(identity)};LazyWrapper.prototype.reject=function(predicate,thisArg){predicate=getCallback(predicate,thisArg,1);return this.filter(function(value){return!predicate(value)})};LazyWrapper.prototype.slice=function(start,end){start=start==null?0:+start||0;var result=this;if(result.__filtered__&&(start>0||end<0)){return new LazyWrapper(result)}if(start<0){result=result.takeRight(-start)}else if(start){result=result.drop(start)}if(end!==undefined){end=+end||0;result=end<0?result.dropRight(-end):result.take(end-start)}return result};LazyWrapper.prototype.takeRightWhile=function(predicate,thisArg){return this.reverse().takeWhile(predicate,thisArg).reverse()};LazyWrapper.prototype.toArray=function(){return this.take(POSITIVE_INFINITY)};baseForOwn(LazyWrapper.prototype,function(func,methodName){var checkIteratee=/^(?:filter|map|reject)|While$/.test(methodName),retUnwrapped=/^(?:first|last)$/.test(methodName),lodashFunc=lodash[retUnwrapped?"take"+(methodName=="last"?"Right":""):methodName];if(!lodashFunc){return}lodash.prototype[methodName]=function(){var args=retUnwrapped?[1]:arguments,chainAll=this.__chain__,value=this.__wrapped__,isHybrid=!!this.__actions__.length,isLazy=value instanceof LazyWrapper,iteratee=args[0],useLazy=isLazy||isArray(value);if(useLazy&&checkIteratee&&typeof iteratee=="function"&&iteratee.length!=1){isLazy=useLazy=false}var interceptor=function(value){return retUnwrapped&&chainAll?lodashFunc(value,1)[0]:lodashFunc.apply(undefined,arrayPush([value],args))};var action={func:thru,args:[interceptor],thisArg:undefined},onlyLazy=isLazy&&!isHybrid;if(retUnwrapped&&!chainAll){if(onlyLazy){value=value.clone();value.__actions__.push(action);return func.call(value)}return lodashFunc.call(undefined,this.value())[0]}if(!retUnwrapped&&useLazy){value=onlyLazy?value:new LazyWrapper(this);var result=func.apply(value,args);result.__actions__.push(action);return new LodashWrapper(result,chainAll)}return this.thru(interceptor)}});arrayEach(["join","pop","push","replace","shift","sort","splice","split","unshift"],function(methodName){var func=(/^(?:replace|split)$/.test(methodName)?stringProto:arrayProto)[methodName],chainName=/^(?:push|sort|unshift)$/.test(methodName)?"tap":"thru",retUnwrapped=/^(?:join|pop|replace|shift)$/.test(methodName);lodash.prototype[methodName]=function(){var args=arguments;if(retUnwrapped&&!this.__chain__){return func.apply(this.value(),args)}return this[chainName](function(value){return func.apply(value,args)})}});baseForOwn(LazyWrapper.prototype,function(func,methodName){var lodashFunc=lodash[methodName];if(lodashFunc){var key=lodashFunc.name,names=realNames[key]||(realNames[key]=[]);names.push({name:methodName,func:lodashFunc})}});realNames[createHybridWrapper(undefined,BIND_KEY_FLAG).name]=[{name:"wrapper",func:undefined}];LazyWrapper.prototype.clone=lazyClone;LazyWrapper.prototype.reverse=lazyReverse;LazyWrapper.prototype.value=lazyValue;lodash.prototype.chain=wrapperChain;lodash.prototype.commit=wrapperCommit;lodash.prototype.concat=wrapperConcat;lodash.prototype.plant=wrapperPlant;lodash.prototype.reverse=wrapperReverse;lodash.prototype.toString=wrapperToString;lodash.prototype.run=lodash.prototype.toJSON=lodash.prototype.valueOf=lodash.prototype.value=wrapperValue;lodash.prototype.collect=lodash.prototype.map;lodash.prototype.head=lodash.prototype.first;lodash.prototype.select=lodash.prototype.filter;lodash.prototype.tail=lodash.prototype.rest;return lodash}var _=runInContext();if(typeof define=="function"&&typeof define.amd=="object"&&define.amd){root._=_;define(function(){return _})}else if(freeExports&&freeModule){if(moduleExports){(freeModule.exports=_)._=_}else{freeExports._=_}}else{root._=_}}).call(this)}).call(this,typeof global!=="undefined"?global:typeof self!=="undefined"?self:typeof window!=="undefined"?window:{})},{}],3:[function(require,module,exports){(function(window,document,undefined){var _MAP={8:"backspace",9:"tab",13:"enter",16:"shift",17:"ctrl",18:"alt",20:"capslock",27:"esc",32:"space",33:"pageup",34:"pagedown",35:"end",36:"home",37:"left",38:"up",39:"right",40:"down",45:"ins",46:"del",91:"meta",93:"meta",224:"meta"};var _KEYCODE_MAP={106:"*",107:"+",109:"-",110:".",111:"/",186:";",187:"=",188:",",189:"-",190:".",191:"/",192:"`",219:"[",220:"\\",221:"]",222:"'"};var _SHIFT_MAP={"~":"`","!":"1","@":"2","#":"3",$:"4","%":"5","^":"6","&":"7","*":"8","(":"9",")":"0",_:"-","+":"=",":":";",'"':"'","<":",",">":".","?":"/","|":"\\"};var _SPECIAL_ALIASES={option:"alt",command:"meta",return:"enter",escape:"esc",plus:"+",mod:/Mac|iPod|iPhone|iPad/.test(navigator.platform)?"meta":"ctrl"};var _REVERSE_MAP;for(var i=1;i<20;++i){_MAP[111+i]="f"+i}for(i=0;i<=9;++i){_MAP[i+96]=i}function _addEvent(object,type,callback){if(object.addEventListener){object.addEventListener(type,callback,false);return}object.attachEvent("on"+type,callback)}function _characterFromEvent(e){if(e.type=="keypress"){var character=String.fromCharCode(e.which);if(!e.shiftKey){character=character.toLowerCase()}return character}if(_MAP[e.which]){return _MAP[e.which]}if(_KEYCODE_MAP[e.which]){return _KEYCODE_MAP[e.which]}return String.fromCharCode(e.which).toLowerCase()}function _modifiersMatch(modifiers1,modifiers2){return modifiers1.sort().join(",")===modifiers2.sort().join(",")}function _eventModifiers(e){var modifiers=[];if(e.shiftKey){modifiers.push("shift")}if(e.altKey){modifiers.push("alt")}if(e.ctrlKey){modifiers.push("ctrl")}if(e.metaKey){modifiers.push("meta")}return modifiers}function _preventDefault(e){if(e.preventDefault){e.preventDefault();return}e.returnValue=false}function _stopPropagation(e){if(e.stopPropagation){e.stopPropagation();return}e.cancelBubble=true}function _isModifier(key){return key=="shift"||key=="ctrl"||key=="alt"||key=="meta"}function _getReverseMap(){if(!_REVERSE_MAP){_REVERSE_MAP={};for(var key in _MAP){if(key>95&&key<112){continue}if(_MAP.hasOwnProperty(key)){_REVERSE_MAP[_MAP[key]]=key}}}return _REVERSE_MAP}function _pickBestAction(key,modifiers,action){if(!action){action=_getReverseMap()[key]?"keydown":"keypress"}if(action=="keypress"&&modifiers.length){action="keydown"}return action}function _keysFromString(combination){if(combination==="+"){return["+"]}combination=combination.replace(/\+{2}/g,"+plus");return combination.split("+")}function _getKeyInfo(combination,action){var keys;var key;var i;var modifiers=[];keys=_keysFromString(combination);for(i=0;i<keys.length;++i){key=keys[i];if(_SPECIAL_ALIASES[key]){key=_SPECIAL_ALIASES[key]}if(action&&action!="keypress"&&_SHIFT_MAP[key]){key=_SHIFT_MAP[key];modifiers.push("shift")}if(_isModifier(key)){modifiers.push(key)}}action=_pickBestAction(key,modifiers,action);return{key:key,modifiers:modifiers,action:action}}function _belongsTo(element,ancestor){if(element===null||element===document){return false}if(element===ancestor){return true}return _belongsTo(element.parentNode,ancestor)}function Mousetrap(targetElement){var self=this;targetElement=targetElement||document;if(!(self instanceof Mousetrap)){return new Mousetrap(targetElement)}self.target=targetElement;self._callbacks={};self._directMap={};var _sequenceLevels={};var _resetTimer;var _ignoreNextKeyup=false;var _ignoreNextKeypress=false;var _nextExpectedAction=false;function _resetSequences(doNotReset){doNotReset=doNotReset||{};var activeSequences=false,key;for(key in _sequenceLevels){if(doNotReset[key]){activeSequences=true;continue}_sequenceLevels[key]=0}if(!activeSequences){_nextExpectedAction=false}}function _getMatches(character,modifiers,e,sequenceName,combination,level){var i;var callback;var matches=[];var action=e.type;if(!self._callbacks[character]){return[]}if(action=="keyup"&&_isModifier(character)){modifiers=[character]}for(i=0;i<self._callbacks[character].length;++i){callback=self._callbacks[character][i];if(!sequenceName&&callback.seq&&_sequenceLevels[callback.seq]!=callback.level){continue}if(action!=callback.action){continue}if(action=="keypress"&&!e.metaKey&&!e.ctrlKey||_modifiersMatch(modifiers,callback.modifiers)){var deleteCombo=!sequenceName&&callback.combo==combination;var deleteSequence=sequenceName&&callback.seq==sequenceName&&callback.level==level;if(deleteCombo||deleteSequence){self._callbacks[character].splice(i,1)}matches.push(callback)}}return matches}function _fireCallback(callback,e,combo,sequence){if(self.stopCallback(e,e.target||e.srcElement,combo,sequence)){return}if(callback(e,combo)===false){_preventDefault(e);_stopPropagation(e)}}self._handleKey=function(character,modifiers,e){var callbacks=_getMatches(character,modifiers,e);var i;var doNotReset={};var maxLevel=0;var processedSequenceCallback=false;for(i=0;i<callbacks.length;++i){if(callbacks[i].seq){maxLevel=Math.max(maxLevel,callbacks[i].level)}}for(i=0;i<callbacks.length;++i){if(callbacks[i].seq){if(callbacks[i].level!=maxLevel){continue}processedSequenceCallback=true;doNotReset[callbacks[i].seq]=1;_fireCallback(callbacks[i].callback,e,callbacks[i].combo,callbacks[i].seq);continue}if(!processedSequenceCallback){_fireCallback(callbacks[i].callback,e,callbacks[i].combo)}}var ignoreThisKeypress=e.type=="keypress"&&_ignoreNextKeypress;if(e.type==_nextExpectedAction&&!_isModifier(character)&&!ignoreThisKeypress){_resetSequences(doNotReset)}_ignoreNextKeypress=processedSequenceCallback&&e.type=="keydown"};function _handleKeyEvent(e){if(typeof e.which!=="number"){e.which=e.keyCode}var character=_characterFromEvent(e);if(!character){return}if(e.type=="keyup"&&_ignoreNextKeyup===character){_ignoreNextKeyup=false;return}self.handleKey(character,_eventModifiers(e),e)}function _resetSequenceTimer(){clearTimeout(_resetTimer);_resetTimer=setTimeout(_resetSequences,1e3)}function _bindSequence(combo,keys,callback,action){_sequenceLevels[combo]=0;function _increaseSequence(nextAction){return function(){_nextExpectedAction=nextAction;++_sequenceLevels[combo];_resetSequenceTimer()}}function _callbackAndReset(e){_fireCallback(callback,e,combo);if(action!=="keyup"){_ignoreNextKeyup=_characterFromEvent(e)}setTimeout(_resetSequences,10)}for(var i=0;i<keys.length;++i){var isFinal=i+1===keys.length;var wrappedCallback=isFinal?_callbackAndReset:_increaseSequence(action||_getKeyInfo(keys[i+1]).action);_bindSingle(keys[i],wrappedCallback,action,combo,i)}}function _bindSingle(combination,callback,action,sequenceName,level){self._directMap[combination+":"+action]=callback;combination=combination.replace(/\s+/g," ");var sequence=combination.split(" ");var info;if(sequence.length>1){_bindSequence(combination,sequence,callback,action);return}info=_getKeyInfo(combination,action);self._callbacks[info.key]=self._callbacks[info.key]||[];_getMatches(info.key,info.modifiers,{type:info.action},sequenceName,combination,level);self._callbacks[info.key][sequenceName?"unshift":"push"]({callback:callback,modifiers:info.modifiers,action:info.action,seq:sequenceName,level:level,combo:combination})}self._bindMultiple=function(combinations,callback,action){for(var i=0;i<combinations.length;++i){_bindSingle(combinations[i],callback,action)}};_addEvent(targetElement,"keypress",_handleKeyEvent);_addEvent(targetElement,"keydown",_handleKeyEvent);_addEvent(targetElement,"keyup",_handleKeyEvent)}Mousetrap.prototype.bind=function(keys,callback,action){var self=this;keys=keys instanceof Array?keys:[keys];self._bindMultiple.call(self,keys,callback,action);return self};Mousetrap.prototype.unbind=function(keys,action){var self=this;return self.bind.call(self,keys,function(){},action)};Mousetrap.prototype.trigger=function(keys,action){var self=this;if(self._directMap[keys+":"+action]){self._directMap[keys+":"+action]({},keys)}return self};Mousetrap.prototype.reset=function(){var self=this;self._callbacks={};self._directMap={};return self};Mousetrap.prototype.stopCallback=function(e,element){var self=this;if((" "+element.className+" ").indexOf(" mousetrap ")>-1){return false}if(_belongsTo(element,self.target)){return false}return element.tagName=="INPUT"||element.tagName=="SELECT"||element.tagName=="TEXTAREA"||element.isContentEditable};Mousetrap.prototype.handleKey=function(){var self=this;return self._handleKey.apply(self,arguments)};Mousetrap.init=function(){var documentMousetrap=Mousetrap(document);for(var method in documentMousetrap){if(method.charAt(0)!=="_"){Mousetrap[method]=function(method){return function(){return documentMousetrap[method].apply(documentMousetrap,arguments)}}(method)}}};Mousetrap.init();window.Mousetrap=Mousetrap;if(typeof module!=="undefined"&&module.exports){module.exports=Mousetrap}if(typeof define==="function"&&define.amd){define(function(){return Mousetrap})}})(window,document)},{}],4:[function(require,module,exports){(function(process){function normalizeArray(parts,allowAboveRoot){var up=0;for(var i=parts.length-1;i>=0;i--){var last=parts[i];if(last==="."){parts.splice(i,1)}else if(last===".."){parts.splice(i,1);up++}else if(up){parts.splice(i,1);up--}}if(allowAboveRoot){for(;up--;up){parts.unshift("..")}}return parts}var splitPathRe=/^(\/?|)([\s\S]*?)((?:\.{1,2}|[^\/]+?|)(\.[^.\/]*|))(?:[\/]*)$/;var splitPath=function(filename){return splitPathRe.exec(filename).slice(1)};exports.resolve=function(){var resolvedPath="",resolvedAbsolute=false;for(var i=arguments.length-1;i>=-1&&!resolvedAbsolute;i--){var path=i>=0?arguments[i]:process.cwd();if(typeof path!=="string"){throw new TypeError("Arguments to path.resolve must be strings")}else if(!path){continue}resolvedPath=path+"/"+resolvedPath;resolvedAbsolute=path.charAt(0)==="/"}resolvedPath=normalizeArray(filter(resolvedPath.split("/"),function(p){return!!p}),!resolvedAbsolute).join("/");return(resolvedAbsolute?"/":"")+resolvedPath||"."};exports.normalize=function(path){var isAbsolute=exports.isAbsolute(path),trailingSlash=substr(path,-1)==="/";path=normalizeArray(filter(path.split("/"),function(p){return!!p}),!isAbsolute).join("/");if(!path&&!isAbsolute){path="."}if(path&&trailingSlash){path+="/"}return(isAbsolute?"/":"")+path};exports.isAbsolute=function(path){return path.charAt(0)==="/"};exports.join=function(){var paths=Array.prototype.slice.call(arguments,0);return exports.normalize(filter(paths,function(p,index){if(typeof p!=="string"){throw new TypeError("Arguments to path.join must be strings")}return p}).join("/"))};exports.relative=function(from,to){from=exports.resolve(from).substr(1);to=exports.resolve(to).substr(1);function trim(arr){var start=0;for(;start<arr.length;start++){if(arr[start]!=="")break}var end=arr.length-1;for(;end>=0;end--){if(arr[end]!=="")break}if(start>end)return[];return arr.slice(start,end-start+1)}var fromParts=trim(from.split("/"));var toParts=trim(to.split("/"));var length=Math.min(fromParts.length,toParts.length);var samePartsLength=length;for(var i=0;i<length;i++){if(fromParts[i]!==toParts[i]){samePartsLength=i;break}}var outputParts=[];for(var i=samePartsLength;i<fromParts.length;i++){outputParts.push("..")}outputParts=outputParts.concat(toParts.slice(samePartsLength));return outputParts.join("/")};exports.sep="/";exports.delimiter=":";exports.dirname=function(path){var result=splitPath(path),root=result[0],dir=result[1];if(!root&&!dir){return"."}if(dir){dir=dir.substr(0,dir.length-1)}return root+dir};exports.basename=function(path,ext){var f=splitPath(path)[2];if(ext&&f.substr(-1*ext.length)===ext){f=f.substr(0,f.length-ext.length)}return f};exports.extname=function(path){return splitPath(path)[3]};function filter(xs,f){if(xs.filter)return xs.filter(f);var res=[];for(var i=0;i<xs.length;i++){if(f(xs[i],i,xs))res.push(xs[i])}return res}var substr="ab".substr(-1)==="b"?function(str,start,len){return str.substr(start,len)}:function(str,start,len){if(start<0)start=str.length+start;return str.substr(start,len)}}).call(this,require("_process"))},{_process:5}],5:[function(require,module,exports){var process=module.exports={};var queue=[];var draining=false;var currentQueue;var queueIndex=-1;function cleanUpNextTick(){draining=false;if(currentQueue.length){queue=currentQueue.concat(queue)}else{queueIndex=-1}if(queue.length){drainQueue()}}function drainQueue(){if(draining){return}var timeout=setTimeout(cleanUpNextTick);draining=true;var len=queue.length;while(len){currentQueue=queue;queue=[];while(++queueIndex<len){if(currentQueue){currentQueue[queueIndex].run()}}queueIndex=-1;len=queue.length}currentQueue=null;draining=false;clearTimeout(timeout)}process.nextTick=function(fun){var args=new Array(arguments.length-1);if(arguments.length>1){for(var i=1;i<arguments.length;i++){args[i-1]=arguments[i]}}queue.push(new Item(fun,args));if(queue.length===1&&!draining){setTimeout(drainQueue,0)}};function Item(fun,array){this.fun=fun;this.array=array}Item.prototype.run=function(){this.fun.apply(null,this.array)};process.title="browser";process.browser=true;process.env={};process.argv=[];process.version="";process.versions={};function noop(){}process.on=noop;process.addListener=noop;process.once=noop;process.off=noop;process.removeListener=noop;process.removeAllListeners=noop;process.emit=noop;process.binding=function(name){throw new Error("process.binding is not supported")};process.cwd=function(){return"/"};process.chdir=function(dir){throw new Error("process.chdir is not supported")};process.umask=function(){return 0}},{}],6:[function(require,module,exports){(function(global){(function(root){var freeExports=typeof exports=="object"&&exports&&!exports.nodeType&&exports;var freeModule=typeof module=="object"&&module&&!module.nodeType&&module;var freeGlobal=typeof global=="object"&&global;if(freeGlobal.global===freeGlobal||freeGlobal.window===freeGlobal||freeGlobal.self===freeGlobal){root=freeGlobal}var punycode,maxInt=2147483647,base=36,tMin=1,tMax=26,skew=38,damp=700,initialBias=72,initialN=128,delimiter="-",regexPunycode=/^xn--/,regexNonASCII=/[^\x20-\x7E]/,regexSeparators=/[\x2E\u3002\uFF0E\uFF61]/g,errors={overflow:"Overflow: input needs wider integers to process","not-basic":"Illegal input >= 0x80 (not a basic code point)","invalid-input":"Invalid input"},baseMinusTMin=base-tMin,floor=Math.floor,stringFromCharCode=String.fromCharCode,key;function error(type){throw RangeError(errors[type])}function map(array,fn){var length=array.length;var result=[];while(length--){result[length]=fn(array[length])}return result}function mapDomain(string,fn){var parts=string.split("@");var result="";if(parts.length>1){result=parts[0]+"@";string=parts[1]}string=string.replace(regexSeparators,".");var labels=string.split(".");var encoded=map(labels,fn).join(".");return result+encoded}function ucs2decode(string){var output=[],counter=0,length=string.length,value,extra;while(counter<length){value=string.charCodeAt(counter++);if(value>=55296&&value<=56319&&counter<length){extra=string.charCodeAt(counter++);if((extra&64512)==56320){output.push(((value&1023)<<10)+(extra&1023)+65536)}else{output.push(value);counter--}}else{output.push(value)}}return output}function ucs2encode(array){return map(array,function(value){var output="";if(value>65535){value-=65536;output+=stringFromCharCode(value>>>10&1023|55296);value=56320|value&1023}output+=stringFromCharCode(value);return output}).join("")}function basicToDigit(codePoint){if(codePoint-48<10){return codePoint-22}if(codePoint-65<26){return codePoint-65}if(codePoint-97<26){return codePoint-97}return base}function digitToBasic(digit,flag){return digit+22+75*(digit<26)-((flag!=0)<<5)}function adapt(delta,numPoints,firstTime){var k=0;delta=firstTime?floor(delta/damp):delta>>1;delta+=floor(delta/numPoints);for(;delta>baseMinusTMin*tMax>>1;k+=base){delta=floor(delta/baseMinusTMin)}return floor(k+(baseMinusTMin+1)*delta/(delta+skew))}function decode(input){var output=[],inputLength=input.length,out,i=0,n=initialN,bias=initialBias,basic,j,index,oldi,w,k,digit,t,baseMinusT;basic=input.lastIndexOf(delimiter);if(basic<0){basic=0}for(j=0;j<basic;++j){if(input.charCodeAt(j)>=128){error("not-basic")}output.push(input.charCodeAt(j))}for(index=basic>0?basic+1:0;index<inputLength;){for(oldi=i,w=1,k=base;;k+=base){if(index>=inputLength){error("invalid-input")}digit=basicToDigit(input.charCodeAt(index++));if(digit>=base||digit>floor((maxInt-i)/w)){error("overflow")}i+=digit*w;t=k<=bias?tMin:k>=bias+tMax?tMax:k-bias;if(digit<t){break}baseMinusT=base-t;if(w>floor(maxInt/baseMinusT)){error("overflow")}w*=baseMinusT}out=output.length+1;bias=adapt(i-oldi,out,oldi==0);if(floor(i/out)>maxInt-n){error("overflow")}n+=floor(i/out);i%=out;output.splice(i++,0,n)}return ucs2encode(output)}function encode(input){var n,delta,handledCPCount,basicLength,bias,j,m,q,k,t,currentValue,output=[],inputLength,handledCPCountPlusOne,baseMinusT,qMinusT;input=ucs2decode(input);inputLength=input.length;n=initialN;delta=0;bias=initialBias;for(j=0;j<inputLength;++j){currentValue=input[j];if(currentValue<128){output.push(stringFromCharCode(currentValue))}}handledCPCount=basicLength=output.length;if(basicLength){output.push(delimiter)}while(handledCPCount<inputLength){for(m=maxInt,j=0;j<inputLength;++j){currentValue=input[j];if(currentValue>=n&&currentValue<m){m=currentValue}}handledCPCountPlusOne=handledCPCount+1;if(m-n>floor((maxInt-delta)/handledCPCountPlusOne)){error("overflow")}delta+=(m-n)*handledCPCountPlusOne;n=m;for(j=0;j<inputLength;++j){currentValue=input[j];if(currentValue<n&&++delta>maxInt){error("overflow")}if(currentValue==n){for(q=delta,k=base;;k+=base){t=k<=bias?tMin:k>=bias+tMax?tMax:k-bias;if(q<t){break}qMinusT=q-t;baseMinusT=base-t;output.push(stringFromCharCode(digitToBasic(t+qMinusT%baseMinusT,0)));q=floor(qMinusT/baseMinusT)}output.push(stringFromCharCode(digitToBasic(q,0)));bias=adapt(delta,handledCPCountPlusOne,handledCPCount==basicLength);delta=0;++handledCPCount}}++delta;++n}return output.join("")}function toUnicode(input){return mapDomain(input,function(string){return regexPunycode.test(string)?decode(string.slice(4).toLowerCase()):string})}function toASCII(input){return mapDomain(input,function(string){return regexNonASCII.test(string)?"xn--"+encode(string):string})}punycode={version:"1.3.2",ucs2:{decode:ucs2decode,encode:ucs2encode},decode:decode,encode:encode,toASCII:toASCII,toUnicode:toUnicode};if(typeof define=="function"&&typeof define.amd=="object"&&define.amd){define("punycode",function(){return punycode})}else if(freeExports&&freeModule){if(module.exports==freeExports){freeModule.exports=punycode}else{for(key in punycode){punycode.hasOwnProperty(key)&&(freeExports[key]=punycode[key])}}}else{root.punycode=punycode}})(this)}).call(this,typeof global!=="undefined"?global:typeof self!=="undefined"?self:typeof window!=="undefined"?window:{})},{}],7:[function(require,module,exports){"use strict";function hasOwnProperty(obj,prop){return Object.prototype.hasOwnProperty.call(obj,prop)}module.exports=function(qs,sep,eq,options){sep=sep||"&";eq=eq||"=";var obj={};if(typeof qs!=="string"||qs.length===0){return obj}var regexp=/\+/g;qs=qs.split(sep);var maxKeys=1e3;if(options&&typeof options.maxKeys==="number"){maxKeys=options.maxKeys}var len=qs.length;if(maxKeys>0&&len>maxKeys){len=maxKeys}for(var i=0;i<len;++i){var x=qs[i].replace(regexp,"%20"),idx=x.indexOf(eq),kstr,vstr,k,v;if(idx>=0){kstr=x.substr(0,idx);vstr=x.substr(idx+1)}else{kstr=x;vstr=""}k=decodeURIComponent(kstr);v=decodeURIComponent(vstr);if(!hasOwnProperty(obj,k)){obj[k]=v}else if(isArray(obj[k])){obj[k].push(v)}else{obj[k]=[obj[k],v]}}return obj};var isArray=Array.isArray||function(xs){return Object.prototype.toString.call(xs)==="[object Array]"}},{}],8:[function(require,module,exports){"use strict";var stringifyPrimitive=function(v){switch(typeof v){case"string":return v;case"boolean":return v?"true":"false";case"number":return isFinite(v)?v:"";default:return""}};module.exports=function(obj,sep,eq,name){sep=sep||"&";eq=eq||"=";if(obj===null){obj=undefined}if(typeof obj==="object"){return map(objectKeys(obj),function(k){var ks=encodeURIComponent(stringifyPrimitive(k))+eq;if(isArray(obj[k])){return map(obj[k],function(v){return ks+encodeURIComponent(stringifyPrimitive(v))}).join(sep)}else{return ks+encodeURIComponent(stringifyPrimitive(obj[k]))}}).join(sep)}if(!name)return"";return encodeURIComponent(stringifyPrimitive(name))+eq+encodeURIComponent(stringifyPrimitive(obj))};var isArray=Array.isArray||function(xs){return Object.prototype.toString.call(xs)==="[object Array]"};function map(xs,f){if(xs.map)return xs.map(f);var res=[];for(var i=0;i<xs.length;i++){res.push(f(xs[i],i))}return res}var objectKeys=Object.keys||function(obj){var res=[];for(var key in obj){if(Object.prototype.hasOwnProperty.call(obj,key))res.push(key)}return res}},{}],9:[function(require,module,exports){"use strict";exports.decode=exports.parse=require("./decode");exports.encode=exports.stringify=require("./encode")},{"./decode":7,"./encode":8}],10:[function(require,module,exports){var punycode=require("punycode");exports.parse=urlParse;exports.resolve=urlResolve;exports.resolveObject=urlResolveObject;exports.format=urlFormat;exports.Url=Url;function Url(){this.protocol=null;this.slashes=null;this.auth=null;this.host=null;this.port=null;this.hostname=null;this.hash=null;this.search=null;this.query=null;this.pathname=null;this.path=null;this.href=null}var protocolPattern=/^([a-z0-9.+-]+:)/i,portPattern=/:[0-9]*$/,delims=["<",">",'"',"`"," ","\r","\n","\t"],unwise=["{","}","|","\\","^","`"].concat(delims),autoEscape=["'"].concat(unwise),nonHostChars=["%","/","?",";","#"].concat(autoEscape),hostEndingChars=["/","?","#"],hostnameMaxLen=255,hostnamePartPattern=/^[a-z0-9A-Z_-]{0,63}$/,hostnamePartStart=/^([a-z0-9A-Z_-]{0,63})(.*)$/,unsafeProtocol={javascript:true,"javascript:":true},hostlessProtocol={javascript:true,"javascript:":true},slashedProtocol={http:true,https:true,ftp:true,gopher:true,file:true,"http:":true,"https:":true,"ftp:":true,"gopher:":true,"file:":true},querystring=require("querystring");function urlParse(url,parseQueryString,slashesDenoteHost){if(url&&isObject(url)&&url instanceof Url)return url;var u=new Url;u.parse(url,parseQueryString,slashesDenoteHost);return u}Url.prototype.parse=function(url,parseQueryString,slashesDenoteHost){if(!isString(url)){throw new TypeError("Parameter 'url' must be a string, not "+typeof url)}var rest=url;rest=rest.trim();var proto=protocolPattern.exec(rest);if(proto){proto=proto[0];var lowerProto=proto.toLowerCase();this.protocol=lowerProto;rest=rest.substr(proto.length)}if(slashesDenoteHost||proto||rest.match(/^\/\/[^@\/]+@[^@\/]+/)){var slashes=rest.substr(0,2)==="//";if(slashes&&!(proto&&hostlessProtocol[proto])){rest=rest.substr(2);this.slashes=true}}if(!hostlessProtocol[proto]&&(slashes||proto&&!slashedProtocol[proto])){var hostEnd=-1;for(var i=0;i<hostEndingChars.length;i++){var hec=rest.indexOf(hostEndingChars[i]);if(hec!==-1&&(hostEnd===-1||hec<hostEnd))hostEnd=hec}var auth,atSign;if(hostEnd===-1){atSign=rest.lastIndexOf("@")}else{atSign=rest.lastIndexOf("@",hostEnd)}if(atSign!==-1){auth=rest.slice(0,atSign);rest=rest.slice(atSign+1);this.auth=decodeURIComponent(auth)}hostEnd=-1;for(var i=0;i<nonHostChars.length;i++){var hec=rest.indexOf(nonHostChars[i]);if(hec!==-1&&(hostEnd===-1||hec<hostEnd))hostEnd=hec}if(hostEnd===-1)hostEnd=rest.length;this.host=rest.slice(0,hostEnd);rest=rest.slice(hostEnd);this.parseHost();this.hostname=this.hostname||"";var ipv6Hostname=this.hostname[0]==="["&&this.hostname[this.hostname.length-1]==="]";if(!ipv6Hostname){var hostparts=this.hostname.split(/\./);for(var i=0,l=hostparts.length;i<l;i++){var part=hostparts[i];if(!part)continue;if(!part.match(hostnamePartPattern)){var newpart="";for(var j=0,k=part.length;j<k;j++){if(part.charCodeAt(j)>127){newpart+="x"}else{newpart+=part[j]}}if(!newpart.match(hostnamePartPattern)){var validParts=hostparts.slice(0,i);var notHost=hostparts.slice(i+1);var bit=part.match(hostnamePartStart);if(bit){validParts.push(bit[1]);notHost.unshift(bit[2])}if(notHost.length){rest="/"+notHost.join(".")+rest}this.hostname=validParts.join(".");break}}}}if(this.hostname.length>hostnameMaxLen){this.hostname=""}else{this.hostname=this.hostname.toLowerCase()}if(!ipv6Hostname){var domainArray=this.hostname.split(".");var newOut=[];for(var i=0;i<domainArray.length;++i){var s=domainArray[i];newOut.push(s.match(/[^A-Za-z0-9_-]/)?"xn--"+punycode.encode(s):s)}this.hostname=newOut.join(".")}var p=this.port?":"+this.port:"";var h=this.hostname||"";this.host=h+p;this.href+=this.host;if(ipv6Hostname){this.hostname=this.hostname.substr(1,this.hostname.length-2);if(rest[0]!=="/"){rest="/"+rest}}}if(!unsafeProtocol[lowerProto]){for(var i=0,l=autoEscape.length;i<l;i++){var ae=autoEscape[i];var esc=encodeURIComponent(ae);if(esc===ae){esc=escape(ae)}rest=rest.split(ae).join(esc)}}var hash=rest.indexOf("#");if(hash!==-1){this.hash=rest.substr(hash);rest=rest.slice(0,hash)}var qm=rest.indexOf("?");if(qm!==-1){this.search=rest.substr(qm);this.query=rest.substr(qm+1);if(parseQueryString){this.query=querystring.parse(this.query)}rest=rest.slice(0,qm)}else if(parseQueryString){this.search="";this.query={}}if(rest)this.pathname=rest;if(slashedProtocol[lowerProto]&&this.hostname&&!this.pathname){this.pathname="/"}if(this.pathname||this.search){var p=this.pathname||"";var s=this.search||"";this.path=p+s}this.href=this.format();return this};function urlFormat(obj){if(isString(obj))obj=urlParse(obj);if(!(obj instanceof Url))return Url.prototype.format.call(obj);return obj.format()}Url.prototype.format=function(){var auth=this.auth||"";if(auth){auth=encodeURIComponent(auth);auth=auth.replace(/%3A/i,":");auth+="@"}var protocol=this.protocol||"",pathname=this.pathname||"",hash=this.hash||"",host=false,query="";if(this.host){host=auth+this.host}else if(this.hostname){host=auth+(this.hostname.indexOf(":")===-1?this.hostname:"["+this.hostname+"]");if(this.port){host+=":"+this.port}}if(this.query&&isObject(this.query)&&Object.keys(this.query).length){query=querystring.stringify(this.query)}var search=this.search||query&&"?"+query||"";if(protocol&&protocol.substr(-1)!==":")protocol+=":";if(this.slashes||(!protocol||slashedProtocol[protocol])&&host!==false){host="//"+(host||"");if(pathname&&pathname.charAt(0)!=="/")pathname="/"+pathname}else if(!host){host=""}if(hash&&hash.charAt(0)!=="#")hash="#"+hash;if(search&&search.charAt(0)!=="?")search="?"+search;pathname=pathname.replace(/[?#]/g,function(match){return encodeURIComponent(match)});search=search.replace("#","%23");return protocol+host+pathname+search+hash};function urlResolve(source,relative){return urlParse(source,false,true).resolve(relative)}Url.prototype.resolve=function(relative){return this.resolveObject(urlParse(relative,false,true)).format()};function urlResolveObject(source,relative){if(!source)return relative;return urlParse(source,false,true).resolveObject(relative)}Url.prototype.resolveObject=function(relative){if(isString(relative)){var rel=new Url;rel.parse(relative,false,true);relative=rel}var result=new Url;Object.keys(this).forEach(function(k){result[k]=this[k]},this);result.hash=relative.hash;if(relative.href===""){result.href=result.format();return result}if(relative.slashes&&!relative.protocol){Object.keys(relative).forEach(function(k){if(k!=="protocol")result[k]=relative[k]});if(slashedProtocol[result.protocol]&&result.hostname&&!result.pathname){result.path=result.pathname="/"}result.href=result.format();return result}if(relative.protocol&&relative.protocol!==result.protocol){if(!slashedProtocol[relative.protocol]){Object.keys(relative).forEach(function(k){result[k]=relative[k]});result.href=result.format();return result}result.protocol=relative.protocol;if(!relative.host&&!hostlessProtocol[relative.protocol]){var relPath=(relative.pathname||"").split("/");while(relPath.length&&!(relative.host=relPath.shift()));if(!relative.host)relative.host="";if(!relative.hostname)relative.hostname="";if(relPath[0]!=="")relPath.unshift("");if(relPath.length<2)relPath.unshift("");result.pathname=relPath.join("/")}else{result.pathname=relative.pathname}result.search=relative.search;result.query=relative.query;result.host=relative.host||"";result.auth=relative.auth;result.hostname=relative.hostname||relative.host;result.port=relative.port;if(result.pathname||result.search){var p=result.pathname||"";var s=result.search||"";result.path=p+s}result.slashes=result.slashes||relative.slashes;result.href=result.format();return result}var isSourceAbs=result.pathname&&result.pathname.charAt(0)==="/",isRelAbs=relative.host||relative.pathname&&relative.pathname.charAt(0)==="/",mustEndAbs=isRelAbs||isSourceAbs||result.host&&relative.pathname,removeAllDots=mustEndAbs,srcPath=result.pathname&&result.pathname.split("/")||[],relPath=relative.pathname&&relative.pathname.split("/")||[],psychotic=result.protocol&&!slashedProtocol[result.protocol];if(psychotic){result.hostname="";result.port=null;if(result.host){if(srcPath[0]==="")srcPath[0]=result.host;else srcPath.unshift(result.host)}result.host="";if(relative.protocol){relative.hostname=null;relative.port=null;if(relative.host){if(relPath[0]==="")relPath[0]=relative.host;else relPath.unshift(relative.host)}relative.host=null}mustEndAbs=mustEndAbs&&(relPath[0]===""||srcPath[0]==="")}if(isRelAbs){result.host=relative.host||relative.host===""?relative.host:result.host;result.hostname=relative.hostname||relative.hostname===""?relative.hostname:result.hostname;result.search=relative.search;result.query=relative.query;srcPath=relPath}else if(relPath.length){if(!srcPath)srcPath=[];srcPath.pop();srcPath=srcPath.concat(relPath);result.search=relative.search;result.query=relative.query}else if(!isNullOrUndefined(relative.search)){if(psychotic){result.hostname=result.host=srcPath.shift();var authInHost=result.host&&result.host.indexOf("@")>0?result.host.split("@"):false;if(authInHost){result.auth=authInHost.shift();result.host=result.hostname=authInHost.shift()}}result.search=relative.search;result.query=relative.query;if(!isNull(result.pathname)||!isNull(result.search)){result.path=(result.pathname?result.pathname:"")+(result.search?result.search:"")}result.href=result.format();return result}if(!srcPath.length){result.pathname=null;if(result.search){result.path="/"+result.search}else{result.path=null}result.href=result.format();return result}var last=srcPath.slice(-1)[0];var hasTrailingSlash=(result.host||relative.host)&&(last==="."||last==="..")||last==="";var up=0;for(var i=srcPath.length;i>=0;i--){last=srcPath[i];if(last=="."){srcPath.splice(i,1)}else if(last===".."){srcPath.splice(i,1);up++}else if(up){srcPath.splice(i,1);up--}}if(!mustEndAbs&&!removeAllDots){for(;up--;up){srcPath.unshift("..")}}if(mustEndAbs&&srcPath[0]!==""&&(!srcPath[0]||srcPath[0].charAt(0)!=="/")){srcPath.unshift("")}if(hasTrailingSlash&&srcPath.join("/").substr(-1)!=="/"){srcPath.push("")}var isAbsolute=srcPath[0]===""||srcPath[0]&&srcPath[0].charAt(0)==="/";if(psychotic){result.hostname=result.host=isAbsolute?"":srcPath.length?srcPath.shift():"";var authInHost=result.host&&result.host.indexOf("@")>0?result.host.split("@"):false;if(authInHost){result.auth=authInHost.shift();result.host=result.hostname=authInHost.shift()}}mustEndAbs=mustEndAbs||result.host&&srcPath.length;if(mustEndAbs&&!isAbsolute){srcPath.unshift("")}if(!srcPath.length){result.pathname=null;result.path=null}else{result.pathname=srcPath.join("/")}if(!isNull(result.pathname)||!isNull(result.search)){result.path=(result.pathname?result.pathname:"")+(result.search?result.search:"")}result.auth=relative.auth||result.auth;result.slashes=result.slashes||relative.slashes;result.href=result.format();return result};Url.prototype.parseHost=function(){var host=this.host;var port=portPattern.exec(host);if(port){port=port[0];if(port!==":"){this.port=port.substr(1)}host=host.substr(0,host.length-port.length)}if(host)this.hostname=host};function isString(arg){return typeof arg==="string"}function isObject(arg){return typeof arg==="object"&&arg!==null}function isNull(arg){return arg===null}function isNullOrUndefined(arg){return arg==null}},{punycode:6,querystring:9}],11:[function(require,module,exports){var $=require("jquery");function toggleDropdown(e){var $dropdown=$(e.currentTarget).parent().find(".dropdown-menu");$dropdown.toggleClass("open");e.stopPropagation();e.preventDefault()}function closeDropdown(e){$(".dropdown-menu").removeClass("open")}function init(){$(document).on("click",".toggle-dropdown",toggleDropdown);$(document).on("click",".dropdown-menu",function(e){e.stopPropagation()});$(document).on("click",closeDropdown)}module.exports={init:init}},{jquery:1}],12:[function(require,module,exports){var $=require("jquery");module.exports=$({})},{jquery:1}],13:[function(require,module,exports){var $=require("jquery");var _=require("lodash");var storage=require("./storage");var dropdown=require("./dropdown");var events=require("./events");var state=require("./state");var keyboard=require("./keyboard");var navigation=require("./navigation");var sidebar=require("./sidebar");var toolbar=require("./toolbar");function start(config){sidebar.init();keyboard.init();dropdown.init();navigation.init();toolbar.createButton({index:0,icon:"fa fa-align-justify",label:"Toggle Sidebar",onClick:function(e){e.preventDefault();sidebar.toggle()}});events.trigger("start",config);navigation.notify()}var gitbook={start:start,events:events,state:state,toolbar:toolbar,sidebar:sidebar,storage:storage,keyboard:keyboard};var MODULES={gitbook:gitbook,jquery:$,lodash:_};window.gitbook=gitbook;window.$=$;window.jQuery=$;gitbook.require=function(mods,fn){mods=_.map(mods,function(mod){mod=mod.toLowerCase();if(!MODULES[mod]){throw new Error("GitBook module "+mod+" doesn't exist")}return MODULES[mod]});fn.apply(null,mods)};module.exports={}},{"./dropdown":11,"./events":12,"./keyboard":14,"./navigation":16,"./sidebar":18,"./state":19,"./storage":20,"./toolbar":21,jquery:1,lodash:2}],14:[function(require,module,exports){var Mousetrap=require("mousetrap");var navigation=require("./navigation");var sidebar=require("./sidebar");function bindShortcut(keys,fn){Mousetrap.bind(keys,function(e){fn();return false})}function init(){bindShortcut(["right"],function(e){navigation.goNext()});bindShortcut(["left"],function(e){navigation.goPrev()});bindShortcut(["s"],function(e){sidebar.toggle()})}module.exports={init:init,bind:bindShortcut}},{"./navigation":16,"./sidebar":18,mousetrap:3}],15:[function(require,module,exports){var state=require("./state");function showLoading(p){state.$book.addClass("is-loading");p.always(function(){state.$book.removeClass("is-loading")});return p}module.exports={show:showLoading}},{"./state":19}],16:[function(require,module,exports){var $=require("jquery");var url=require("url");var events=require("./events");var state=require("./state");var loading=require("./loading");var usePushState=typeof history.pushState!=="undefined";function handleNavigation(relativeUrl,push){var uri=url.resolve(window.location.pathname,relativeUrl);notifyPageChange();location.href=relativeUrl;return}function updateNavigationPosition(){var bodyInnerWidth,pageWrapperWidth;bodyInnerWidth=parseInt($(".body-inner").css("width"),10);pageWrapperWidth=parseInt($(".page-wrapper").css("width"),10);$(".navigation-next").css("margin-right",bodyInnerWidth-pageWrapperWidth+"px")}function notifyPageChange(){events.trigger("page.change")}function preparePage(notify){var $bookBody=$(".book-body");var $bookInner=$bookBody.find(".body-inner");var $pageWrapper=$bookInner.find(".page-wrapper");updateNavigationPosition();$bookInner.scrollTop(0);$bookBody.scrollTop(0);if(notify!==false)notifyPageChange()}function isLeftClickEvent(e){return e.button===0}function isModifiedEvent(e){return!!(e.metaKey||e.altKey||e.ctrlKey||e.shiftKey)}function handlePagination(e){if(isModifiedEvent(e)||!isLeftClickEvent(e)){return}e.stopPropagation();e.preventDefault();var url=$(this).attr("href");if(url)handleNavigation(url,true)}function goNext(){var url=$(".navigation-next").attr("href");if(url)handleNavigation(url,true)}function goPrev(){var url=$(".navigation-prev").attr("href");if(url)handleNavigation(url,true)}function init(){$.ajaxSetup({});if(location.protocol!=="file:"){history.replaceState({path:window.location.href},"")}window.onpopstate=function(event){if(event.state===null){return}return handleNavigation(event.state.path,false)};$(document).on("click",".navigation-prev",handlePagination);$(document).on("click",".navigation-next",handlePagination);$(document).on("click",".summary [data-path] a",handlePagination);$(window).resize(updateNavigationPosition);preparePage(false)}module.exports={init:init,goNext:goNext,goPrev:goPrev,notify:notifyPageChange}},{"./events":12,"./loading":15,"./state":19,jquery:1,url:10}],17:[function(require,module,exports){module.exports={isMobile:function(){return document.body.clientWidth<=600}}},{}],18:[function(require,module,exports){var $=require("jquery");var _=require("lodash");var storage=require("./storage");var platform=require("./platform");var state=require("./state");function toggleSidebar(_state,animation){if(state!=null&&isOpen()==_state)return;if(animation==null)animation=true;state.$book.toggleClass("without-animation",!animation);state.$book.toggleClass("with-summary",_state);storage.set("sidebar",isOpen())}function isOpen(){return state.$book.hasClass("with-summary")}function init(){if(platform.isMobile()){toggleSidebar(false,false)}else{toggleSidebar(storage.get("sidebar",true),false)}$(document).on("click",".book-summary li.chapter a",function(e){if(platform.isMobile())toggleSidebar(false,false)})}function filterSummary(paths){var $summary=$(".book-summary");$summary.find("li").each(function(){var path=$(this).data("path");var st=paths==null||_.contains(paths,path);$(this).toggle(st);if(st)$(this).parents("li").show()})}module.exports={init:init,isOpen:isOpen,toggle:toggleSidebar,filter:filterSummary}},{"./platform":17,"./state":19,"./storage":20,jquery:1,lodash:2}],19:[function(require,module,exports){var $=require("jquery");var url=require("url");var path=require("path");var state={};state.update=function(dom){var $book=$(dom.find(".book"));state.$book=$book;state.level=$book.data("level");state.basePath=$book.data("basepath");state.innerLanguage=$book.data("innerlanguage");state.revision=$book.data("revision");state.filepath=$book.data("filepath");state.chapterTitle=$book.data("chapter-title");state.root=url.resolve(location.protocol+"//"+location.host,path.dirname(path.resolve(location.pathname.replace(/\/$/,"/index.html"),state.basePath))).replace(/\/?$/,"/");state.bookRoot=state.innerLanguage?url.resolve(state.root,".."):state.root};state.update($);module.exports=state},{jquery:1,path:4,url:10}],20:[function(require,module,exports){var baseKey="";module.exports={setBaseKey:function(key){baseKey=key},set:function(key,value){key=baseKey+":"+key;try{sessionStorage[key]=JSON.stringify(value)}catch(e){}},get:function(key,def){key=baseKey+":"+key;if(sessionStorage[key]===undefined)return def;try{var v=JSON.parse(sessionStorage[key]);return v==null?def:v}catch(err){return sessionStorage[key]||def}},remove:function(key){key=baseKey+":"+key;sessionStorage.removeItem(key)}}},{}],21:[function(require,module,exports){var $=require("jquery");var _=require("lodash");var events=require("./events");var buttons=[];function insertAt(parent,selector,index,element){var lastIndex=parent.children(selector).size();if(index<0){index=Math.max(0,lastIndex+1+index)}parent.append(element);if(index<lastIndex){parent.children(selector).eq(index).before(parent.children(selector).last())}}function defaultOnClick(e){e.preventDefault()}function createDropdownMenu(dropdown){var $menu=$("<div>",{class:"dropdown-menu",html:'<div class="dropdown-caret"><span class="caret-outer"></span><span class="caret-inner"></span></div>'});if(_.isString(dropdown)){$menu.append(dropdown)}else{var groups=_.map(dropdown,function(group){if(_.isArray(group))return group;else return[group]});_.each(groups,function(group){var $group=$("<div>",{class:"buttons"});var sizeClass="size-"+group.length;_.each(group,function(btn){btn=_.defaults(btn||{},{text:"",className:"",onClick:defaultOnClick});var $btn=$("<button>",{class:"button "+sizeClass+" "+btn.className,text:btn.text});$btn.click(btn.onClick);$group.append($btn)});$menu.append($group)})}return $menu}function createButton(opts){opts=_.defaults(opts||{},{label:"",icon:"",text:"",position:"left",className:"",onClick:defaultOnClick,dropdown:null,index:null});buttons.push(opts);updateButton(opts)}function updateButton(opts){var $result;var $toolbar=$(".book-header");var $title=$toolbar.find("h1");var positionClass="pull-"+opts.position;var $btn=$("<a>",{class:"btn",text:opts.text?" "+opts.text:"","aria-label":opts.label,title:opts.label,href:"#"});$btn.click(opts.onClick);if(opts.icon){$("<i>",{class:opts.icon}).prependTo($btn)}if(opts.dropdown){var $container=$("<div>",{class:"dropdown "+positionClass+" "+opts.className});$btn.addClass("toggle-dropdown");$container.append($btn);var $menu=createDropdownMenu(opts.dropdown);$menu.addClass("dropdown-"+(opts.position=="right"?"left":"right"));$container.append($menu);$result=$container}else{$btn.addClass(positionClass);$btn.addClass(opts.className);$result=$btn}$result.addClass("js-toolbar-action");if(_.isNumber(opts.index)&&opts.index>=0){insertAt($toolbar,".btn, .dropdown, h1",opts.index,$result)}else{$result.insertBefore($title)}}module.exports={createButton:createButton}},{"./events":12,jquery:1,lodash:2}]},{},[13]);

==> libs/gitbook-2.6.7/js/jquery.highlight.js <==
gitbook.require(["jQuery"], function(jQuery) {

/*
 * jQuery Highlight plugin
 *
 * Based on highlight v3 by Johann Burkard
 * http://johannburkard.de/blog/programming/javascript/highlight-javascript-text-higlighting-jquery-plugin.html
 *
 * Code a little bit refactored and cleaned (in my humble opinion).
 * Most important changes:
 *  - has an option to highlight only entire words (wordsOnly - false by default),
 *  - has an option to be case sensitive (caseSensitive - false by default)
 *  - highlight element tag and class names can be specified in options
 *
 * Copyright (c) 2009 Bartek Szopka
 *
 * Licensed under MIT license.
 *
 */

jQuery.extend({
    highlight: function (node, re, nodeName, className) {
        if (node.nodeType === 3) {
            var match = node.data.match(re);
            if (match) {
                var highlight = document.createElement(nodeName || 'span');
                highlight.className = className || 'highlight';
                var wordNode = node.splitText(match.index);
                wordNode.splitText(match[0].length);
                var wordClone = wordNode.cloneNode(true);
                highlight.appendChild(wordClone);
                wordNode.parentNode.replaceChild(highlight, wordNode);
                return 1; //skip added node in parent
            }
        } else if ((node.nodeType === 1 && node.childNodes) && // only element nodes that have children
                !/(script|style)/i.test(node.tagName) && // ignore script and style nodes
                !(node.tagName === nodeName.toUpperCase() && node.className === className)) { // skip if already highlighted
            for (var i = 0; i < node.childNodes.length; i++) {
                i += jQuery.highlight(node.childNodes[i], re, nodeName, className);
            }
        }
        return 0;
    }
});

jQuery.fn.unhighlight = function (options) {
    var settings = { className: 'highlight', element: 'span' };
    jQuery.extend(settings, options);

    return this.find(settings.element + "." + settings.className).each(function () {
        var parent = this.parentNode;
        parent.replaceChild(this.firstChild, this);
        parent.normalize();
    }).end();
};

jQuery.fn.highlight = function (words, options) {
    var settings = { className: 'highlight', element: 'span', caseSensitive: false, wordsOnly: false };
    jQuery.extend(settings, options);

    if (words.constructor === String) {
        words = [words];
        // also match 'foo-bar' if search for 'foo bar'
        if (/\s/.test(words[0])) words.push(words[0].replace(/\s+/, '-'));
    }
    words = jQuery.grep(words, function(word, i){
      return word !== '';
    });
    words = jQuery.map(words, function(word, i) {
      return word.replace(/[-[\]{}()*+?.,\\^$|#\s]/g, "\\$&");
    });
    if (words.length === 0) { return this; }

    var flag = settings.caseSensitive ? "" : "i";
    var pattern = "(" + words.join("|") + ")";
    if (settings.wordsOnly) {
        pattern = "\\b" + pattern + "\\b";
    }
    var re = new RegExp(pattern, flag);

    return this.each(function () {
        jQuery.highlight(this, re, settings.element, settings.className);
    });
};

});


==> libs/gitbook-2.6.7/js/lunr.js <==
/**
 * lunr - http://lunrjs.com - A bit like Solr, but much smaller and not as bright - 0.5.12
 * Copyright (C) 2015 Oliver Nightingale
 * MIT Licensed
 * @license
 */
!function(){var t=function(e){var n=new t.Index;return n.pipeline.add(t.trimmer,t.stopWordFilter,t.stemmer),e&&e.call(n,n),n};t.version="0.5.12",t.utils={},t.utils.warn=function(t){return function(e){t.console&&console.warn&&console.warn(e)}}(this),t.EventEmitter=function(){this.events={}},t.EventEmitter.prototype.addListener=function(){var t=Array.prototype.slice.call(arguments),e=t.pop(),n=t;if("function"!=typeof e)throw new TypeError("last argument must be a function");n.forEach(function(t){this.hasHandler(t)||(this.events[t]=[]),this.events[t].push(e)},this)},t.EventEmitter.prototype.removeListener=function(t,e){if(this.hasHandler(t)){var n=this.events[t].indexOf(e);this.events[t].splice(n,1),this.events[t].length||delete this.events[t]}},t.EventEmitter.prototype.emit=function(t){if(this.hasHandler(t)){var e=Array.prototype.slice.call(arguments,1);this.events[t].forEach(function(t){t.apply(void 0,e)})}},t.EventEmitter.prototype.hasHandler=function(t){return t in this.events},t.tokenizer=function(t){return arguments.length&&null!=t&&void 0!=t?Array.isArray(t)?t.map(function(t){return t.toLowerCase()}):t.toString().trim().toLowerCase().split(/[\s\-\/]+/):[]},t.Pipeline=function(){this._stack=[]},t.Pipeline.registeredFunctions={},t.Pipeline.registerFunction=function(e,n){n in this.registeredFunctions&&t.utils.warn("Overwriting existing registered function: "+n),e.label=n,t.Pipeline.registeredFunctions[e.label]=e},t.Pipeline.warnIfFunctionNotRegistered=function(e){var n=e.label&&e.label in this.registeredFunctions;n||t.utils.warn("Function is not registered with pipeline. This may cause problems when serialising the index.\n",e)},t.Pipeline.load=function(e){var n=new t.Pipeline;return e.forEach(function(e){var i=t.Pipeline.registeredFunctions[e];if(!i)throw new Error("Cannot load un-registered function: "+e);n.add(i)}),n},t.Pipeline.prototype.add=function(){var e=Array.prototype.slice.call(arguments);e.forEach(function(e){t.Pipeline.warnIfFunctionNotRegistered(e),this._stack.push(e)},this)},t.Pipeline.prototype.after=function(e,n){t.Pipeline.warnIfFunctionNotRegistered(n);var i=this._stack.indexOf(e);if(-1==i)throw new Error("Cannot find existingFn");i+=1,this._stack.splice(i,0,n)},t.Pipeline.prototype.before=function(e,n){t.Pipeline.warnIfFunctionNotRegistered(n);var i=this._stack.indexOf(e);if(-1==i)throw new Error("Cannot find existingFn");this._stack.splice(i,0,n)},t.Pipeline.prototype.remove=function(t){var e=this._stack.indexOf(t);-1!=e&&this._stack.splice(e,1)},t.Pipeline.prototype.run=function(t){for(var e=[],n=t.length,i=this._stack.length,o=0;n>o;o++){for(var r=t[o],s=0;i>s&&(r=this._stack[s](r,o,t),void 0!==r);s++);void 0!==r&&e.push(r)}return e},t.Pipeline.prototype.reset=function(){this._stack=[]},t.Pipeline.prototype.toJSON=function(){return this._stack.map(function(e){return t.Pipeline.warnIfFunctionNotRegistered(e),e.label})},t.Vector=function(){this._magnitude=null,this.list=void 0,this.length=0},t.Vector.Node=function(t,e,n){this.idx=t,this.val=e,this.next=n},t.Vector.prototype.insert=function(e,n){this._magnitude=void 0;var i=this.list;if(!i)return this.list=new t.Vector.Node(e,n,i),this.length++;if(e<i.idx)return this.list=new t.Vector.Node(e,n,i),this.length++;for(var o=i,r=i.next;void 0!=r;){if(e<r.idx)return o.next=new t.Vector.Node(e,n,r),this.length++;o=r,r=r.next}return o.next=new t.Vector.Node(e,n,r),this.length++},t.Vector.prototype.magnitude=function(){if(this._magnitude)return this._magnitude;for(var t,e=this.list,n=0;e;)t=e.val,n+=t*t,e=e.next;return this._magnitude=Math.sqrt(n)},t.Vector.prototype.dot=function(t){for(var e=this.list,n=t.list,i=0;e&&n;)e.idx<n.idx?e=e.next:e.idx>n.idx?n=n.next:(i+=e.val*n.val,e=e.next,n=n.next);return i},t.Vector.prototype.similarity=function(t){return this.dot(t)/(this.magnitude()*t.magnitude())},t.SortedSet=function(){this.length=0,this.elements=[]},t.SortedSet.load=function(t){var e=new this;return e.elements=t,e.length=t.length,e},t.SortedSet.prototype.add=function(){var t,e;for(t=0;t<arguments.length;t++)e=arguments[t],~this.indexOf(e)||this.elements.splice(this.locationFor(e),0,e);this.length=this.elements.length},t.SortedSet.prototype.toArray=function(){return this.elements.slice()},t.SortedSet.prototype.map=function(t,e){return this.elements.map(t,e)},t.SortedSet.prototype.forEach=function(t,e){return this.elements.forEach(t,e)},t.SortedSet.prototype.indexOf=function(t){for(var e=0,n=this.elements.length,i=n-e,o=e+Math.floor(i/2),r=this.elements[o];i>1;){if(r===t)return o;t>r&&(e=o),r>t&&(n=o),i=n-e,o=e+Math.floor(i/2),r=this.elements[o]}return r===t?o:-1},t.SortedSet.prototype.locationFor=function(t){for(var e=0,n=this.elements.length,i=n-e,o=e+Math.floor(i/2),r=this.elements[o];i>1;)t>r&&(e=o),r>t&&(n=o),i=n-e,o=e+Math.floor(i/2),r=this.elements[o];return r>t?o:t>r?o+1:void 0},t.SortedSet.prototype.intersect=function(e){for(var n=new t.SortedSet,i=0,o=0,r=this.length,s=e.length,a=this.elements,h=e.elements;;){if(i>r-1||o>s-1)break;a[i]!==h[o]?a[i]<h[o]?i++:a[i]>h[o]&&o++:(n.add(a[i]),i++,o++)}return n},t.SortedSet.prototype.clone=function(){var e=new t.SortedSet;return e.elements=this.toArray(),e.length=e.elements.length,e},t.SortedSet.prototype.union=function(t){var e,n,i;return this.length>=t.length?(e=this,n=t):(e=t,n=this),i=e.clone(),i.add.apply(i,n.toArray()),i},t.SortedSet.prototype.toJSON=function(){return this.toArray()},t.Index=function(){this._fields=[],this._ref="id",this.pipeline=new t.Pipeline,this.documentStore=new t.Store,this.tokenStore=new t.TokenStore,this.corpusTokens=new t.SortedSet,this.eventEmitter=new t.EventEmitter,this._idfCache={},this.on("add","remove","update",function(){this._idfCache={}}.bind(this))},t.Index.prototype.on=function(){var t=Array.prototype.slice.call(arguments);return this.eventEmitter.addListener.apply(this.eventEmitter,t)},t.Index.prototype.off=function(t,e){return this.eventEmitter.removeListener(t,e)},t.Index.load=function(e){e.version!==t.version&&t.utils.warn("version mismatch: current "+t.version+" importing "+e.version);var n=new this;return n._fields=e.fields,n._ref=e.ref,n.documentStore=t.Store.load(e.documentStore),n.tokenStore=t.TokenStore.load(e.tokenStore),n.corpusTokens=t.SortedSet.load(e.corpusTokens),n.pipeline=t.Pipeline.load(e.pipeline),n},t.Index.prototype.field=function(t,e){var e=e||{},n={name:t,boost:e.boost||1};return this._fields.push(n),this},t.Index.prototype.ref=function(t){return this._ref=t,this},t.Index.prototype.add=function(e,n){var i={},o=new t.SortedSet,r=e[this._ref],n=void 0===n?!0:n;this._fields.forEach(function(n){var r=this.pipeline.run(t.tokenizer(e[n.name]));i[n.name]=r,t.SortedSet.prototype.add.apply(o,r)},this),this.documentStore.set(r,o),t.SortedSet.prototype.add.apply(this.corpusTokens,o.toArray());for(var s=0;s<o.length;s++){var a=o.elements[s],h=this._fields.reduce(function(t,e){var n=i[e.name].length;if(!n)return t;var o=i[e.name].filter(function(t){return t===a}).length;return t+o/n*e.boost},0);this.tokenStore.add(a,{ref:r,tf:h})}n&&this.eventEmitter.emit("add",e,this)},t.Index.prototype.remove=function(t,e){var n=t[this._ref],e=void 0===e?!0:e;if(this.documentStore.has(n)){var i=this.documentStore.get(n);this.documentStore.remove(n),i.forEach(function(t){this.tokenStore.remove(t,n)},this),e&&this.eventEmitter.emit("remove",t,this)}},t.Index.prototype.update=function(t,e){var e=void 0===e?!0:e;this.remove(t,!1),this.add(t,!1),e&&this.eventEmitter.emit("update",t,this)},t.Index.prototype.idf=function(t){var e="@"+t;if(Object.prototype.hasOwnProperty.call(this._idfCache,e))return this._idfCache[e];var n=this.tokenStore.count(t),i=1;return n>0&&(i=1+Math.log(this.documentStore.length/n)),this._idfCache[e]=i},t.Index.prototype.search=function(e){var n=this.pipeline.run(t.tokenizer(e)),i=new t.Vector,o=[],r=this._fields.reduce(function(t,e){return t+e.boost},0),s=n.some(function(t){return this.tokenStore.has(t)},this);if(!s)return[];n.forEach(function(e,n,s){var a=1/s.length*this._fields.length*r,h=this,l=this.tokenStore.expand(e).reduce(function(n,o){var r=h.corpusTokens.indexOf(o),s=h.idf(o),l=1,u=new t.SortedSet;if(o!==e){var c=Math.max(3,o.length-e.length);l=1/Math.log(c)}return r>-1&&i.insert(r,a*s*l),Object.keys(h.tokenStore.get(o)).forEach(function(t){u.add(t)}),n.union(u)},new t.SortedSet);o.push(l)},this);var a=o.reduce(function(t,e){return t.intersect(e)});return a.map(function(t){return{ref:t,score:i.similarity(this.documentVector(t))}},this).sort(function(t,e){return e.score-t.score})},t.Index.prototype.documentVector=function(e){for(var n=this.documentStore.get(e),i=n.length,o=new t.Vector,r=0;i>r;r++){var s=n.elements[r],a=this.tokenStore.get(s)[e].tf,h=this.idf(s);o.insert(this.corpusTokens.indexOf(s),a*h)}return o},t.Index.prototype.toJSON=function(){return{version:t.version,fields:this._fields,ref:this._ref,documentStore:this.documentStore.toJSON(),tokenStore:this.tokenStore.toJSON(),corpusTokens:this.corpusTokens.toJSON(),pipeline:this.pipeline.toJSON()}},t.Index.prototype.use=function(t){var e=Array.prototype.slice.call(arguments,1);e.unshift(this),t.apply(this,e)},t.Store=function(){this.store={},this.length=0},t.Store.load=function(e){var n=new this;return n.length=e.length,n.store=Object.keys(e.store).reduce(function(n,i){return n[i]=t.SortedSet.load(e.store[i]),n},{}),n},t.Store.prototype.set=function(t,e){this.has(t)||this.length++,this.store[t]=e},t.Store.prototype.get=function(t){return this.store[t]},t.Store.prototype.has=function(t){return t in this.store},t.Store.prototype.remove=function(t){this.has(t)&&(delete this.store[t],this.length--)},t.Store.prototype.toJSON=function(){return{store:this.store,length:this.length}},t.stemmer=function(){var t={ational:"ate",tional:"tion",enci:"ence",anci:"ance",izer:"ize",bli:"ble",alli:"al",entli:"ent",eli:"e",ousli:"ous",ization:"ize",ation:"ate",ator:"ate",alism:"al",iveness:"ive",fulness:"ful",ousness:"ous",aliti:"al",iviti:"ive",biliti:"ble",logi:"log"},e={icate:"ic",ative:"",alize:"al",iciti:"ic",ical:"ic",ful:"",ness:""},n="[^aeiou]",i="[aeiouy]",o=n+"[^aeiouy]*",r=i+"[aeiou]*",s="^("+o+")?"+r+o,a="^("+o+")?"+r+o+"("+r+")?$",h="^("+o+")?"+r+o+r+o,l="^("+o+")?"+i,u=new RegExp(s),c=new RegExp(h),f=new RegExp(a),d=new RegExp(l),p=/^(.+?)(ss|i)es$/,m=/^(.+?)([^s])s$/,v=/^(.+?)eed$/,y=/^(.+?)(ed|ing)$/,g=/.$/,S=/(at|bl|iz)$/,w=new RegExp("([^aeiouylsz])\\1$"),x=new RegExp("^"+o+i+"[^aeiouwxy]$"),k=/^(.+?[^aeiou])y$/,b=/^(.+?)(ational|tional|enci|anci|izer|bli|alli|entli|eli|ousli|ization|ation|ator|alism|iveness|fulness|ousness|aliti|iviti|biliti|logi)$/,E=/^(.+?)(icate|ative|alize|iciti|ical|ful|ness)$/,_=/^(.+?)(al|ance|ence|er|ic|able|ible|ant|ement|ment|ent|ou|ism|ate|iti|ous|ive|ize)$/,F=/^(.+?)(s|t)(ion)$/,O=/^(.+?)e$/,P=/ll$/,N=new RegExp("^"+o+i+"[^aeiouwxy]$"),T=function(n){var i,o,r,s,a,h,l;if(n.length<3)return n;if(r=n.substr(0,1),"y"==r&&(n=r.toUpperCase()+n.substr(1)),s=p,a=m,s.test(n)?n=n.replace(s,"$1$2"):a.test(n)&&(n=n.replace(a,"$1$2")),s=v,a=y,s.test(n)){var T=s.exec(n);s=u,s.test(T[1])&&(s=g,n=n.replace(s,""))}else if(a.test(n)){var T=a.exec(n);i=T[1],a=d,a.test(i)&&(n=i,a=S,h=w,l=x,a.test(n)?n+="e":h.test(n)?(s=g,n=n.replace(s,"")):l.test(n)&&(n+="e"))}if(s=k,s.test(n)){var T=s.exec(n);i=T[1],n=i+"i"}if(s=b,s.test(n)){var T=s.exec(n);i=T[1],o=T[2],s=u,s.test(i)&&(n=i+t[o])}if(s=E,s.test(n)){var T=s.exec(n);i=T[1],o=T[2],s=u,s.test(i)&&(n=i+e[o])}if(s=_,a=F,s.test(n)){var T=s.exec(n);i=T[1],s=c,s.test(i)&&(n=i)}else if(a.test(n)){var T=a.exec(n);i=T[1]+T[2],a=c,a.test(i)&&(n=i)}if(s=O,s.test(n)){var T=s.exec(n);i=T[1],s=c,a=f,h=N,(s.test(i)||a.test(i)&&!h.test(i))&&(n=i)}return s=P,a=c,s.test(n)&&a.test(n)&&(s=g,n=n.replace(s,"")),"y"==r&&(n=r.toLowerCase()+n.substr(1)),n};return T}(),t.Pipeline.registerFunction(t.stemmer,"stemmer"),t.stopWordFilter=function(e){return e&&t.stopWordFilter.stopWords[e]!==e?e:void 0},t.stopWordFilter.stopWords={a:"a",able:"able",about:"about",across:"across",after:"after",all:"all",almost:"almost",also:"also",am:"am",among:"among",an:"an",and:"and",any:"any",are:"are",as:"as",at:"at",be:"be",because:"because",been:"been",but:"but",by:"by",can:"can",cannot:"cannot",could:"could",dear:"dear",did:"did","do":"do",does:"does",either:"either","else":"else",ever:"ever",every:"every","for":"for",from:"from",get:"get",got:"got",had:"had",has:"has",have:"have",he:"he",her:"her",hers:"hers",him:"him",his:"his",how:"how",however:"however",i:"i","if":"if","in":"in",into:"into",is:"is",it:"it",its:"its",just:"just",least:"least",let:"let",like:"like",likely:"likely",may:"may",me:"me",might:"might",most:"most",must:"must",my:"my",neither:"neither",no:"no",nor:"nor",not:"not",of:"of",off:"off",often:"often",on:"on",only:"only",or:"or",other:"other",our:"our",own:"own",rather:"rather",said:"said",say:"say",says:"says",she:"she",should:"should",since:"since",so:"so",some:"some",than:"than",that:"that",the:"the",their:"their",them:"them",then:"then",there:"there",these:"these",they:"they","this":"this",tis:"tis",to:"to",too:"too",twas:"twas",us:"us",wants:"wants",was:"was",we:"we",were:"were",what:"what",when:"when",where:"where",which:"which","while":"while",who:"who",whom:"whom",why:"why",will:"will","with":"with",would:"would",yet:"yet",you:"you",your:"your"},t.Pipeline.registerFunction(t.stopWordFilter,"stopWordFilter"),t.trimmer=function(t){var e=t.replace(/^\W+/,"").replace(/\W+$/,"");return""===e?void 0:e},t.Pipeline.registerFunction(t.trimmer,"trimmer"),t.TokenStore=function(){this.root={docs:{}},this.length=0},t.TokenStore.load=function(t){var e=new this;return e.root=t.root,e.length=t.length,e},t.TokenStore.prototype.add=function(t,e,n){var n=n||this.root,i=t[0],o=t.slice(1);return i in n||(n[i]={docs:{}}),0===o.length?(n[i].docs[e.ref]=e,void(this.length+=1)):this.add(o,e,n[i])},t.TokenStore.prototype.has=function(t){if(!t)return!1;for(var e=this.root,n=0;n<t.length;n++){if(!e[t[n]])return!1;e=e[t[n]]}return!0},t.TokenStore.prototype.getNode=function(t){if(!t)return{};for(var e=this.root,n=0;n<t.length;n++){if(!e[t[n]])return{};e=e[t[n]]}return e},t.TokenStore.prototype.get=function(t,e){return this.getNode(t,e).docs||{}},t.TokenStore.prototype.count=function(t,e){return Object.keys(this.get(t,e)).length},t.TokenStore.prototype.remove=function(t,e){if(t){for(var n=this.root,i=0;i<t.length;i++){if(!(t[i]in n))return;n=n[t[i]]}delete n.docs[e]}},t.TokenStore.prototype.expand=function(t,e){var n=this.getNode(t),i=n.docs||{},e=e||[];return Object.keys(i).length&&e.push(t),Object.keys(n).forEach(function(n){"docs"!==n&&e.concat(this.expand(t+n,e))},this),e},t.TokenStore.prototype.toJSON=function(){return{root:this.root,length:this.length}},function(t,e){"function"==typeof define&&define.amd?define(e):"object"==typeof exports?module.exports=e():t.lunr=e()}(this,function(){return t})}();


==> libs/gitbook-2.6.7/js/plugin-bookdown.js <==
gitbook.require(["gitbook", "lodash", "jQuery"], function(gitbook, _, $) {

  var gs = gitbook.storage;

  gitbook.events.bind("start", function(e, config) {

    // add the Edit button (edit on Github)
    var edit = config.edit;
    if (edit && edit.link) gitbook.toolbar.createButton({
      icon: 'fa fa-edit',
      label: edit.text || 'Edit',
      position: 'left',
      onClick: function(e) {
        e.preventDefault();
        window.open(edit.link);
      }
    });

    // add the History button (file history on Github)
    var history = config.history;
    if (history && history.link) gitbook.toolbar.createButton({
      icon: 'fa fa-history',
      label: history.text || 'History',
      position: 'left',
      onClick: function(e) {
        e.preventDefault();
        window.open(history.link);
      }
    });

    // add the Download button
    var down = config.download;
    var normalizeDownload = function() {
      if (!down || !(down instanceof Array) || down.length === 0) return;
      if (down[0] instanceof Array) return down;
      return $.map(down, function(file, i) {
        return [[file, file.replace(/.*[.]/g, '').toUpperCase()]];
      });
    };
    down = normalizeDownload(down);
    if (down) if (down.length === 1 && /[.]pdf$/.test(down[0][0])) {
      gitbook.toolbar.createButton({
        icon: 'fa fa-file-pdf-o',
        label: down[0][1],
        position: 'left',
        onClick: function(e) {
          e.preventDefault();
          window.open(down[0][0]);
        }
      });
    } else {
      gitbook.toolbar.createButton({
        icon: 'fa fa-download',
        label: 'Download',
        position: 'left',
        dropdown: $.map(down, function(item, i) {
          return {
            text: item[1],
            onClick: function(e) {
              e.preventDefault();
              window.open(item[0]);
            }
          };
        })
      });
    }

    // add the Information button
    var info = ['Keyboard shortcuts (<> indicates arrow keys):',
      '<left>/<right>: navigate to previous/next page',
      's: Toggle sidebar'];
    if (config.search !== false) info.push('f: Toggle search input ' +
      '(use <up>/<down>/Enter in the search input to navigate through search matches; ' +
      'press Esc to cancel search)');
    gitbook.toolbar.createButton({
      icon: 'fa fa-info',
      label: 'Information about the toolbar',
      position: 'left',
      onClick: function(e) {
        e.preventDefault();
        window.alert(info.join('\n\n'));
      }
    });

    // highlight the current section in TOC
    var href = window.location.pathname;
    href = href.substr(href.lastIndexOf('/') + 1);
    if (href === '') href = 'index.html';
    var li = $('a[href^="' + href + location.hash + '"]').parent('li.chapter').first();
    var summary = $('ul.summary'), chaps = summary.find('li.chapter');
    if (li.length === 0) li = chaps.first();
    li.addClass('active');
    chaps.on('click', function(e) {
      chaps.removeClass('active');
      $(this).addClass('active');
      gs.set('tocScrollTop', summary.scrollTop());
    });

    var toc = config.toc;
    // collapse TOC items that are not for the current chapter
    if (toc && toc.collapse) (function() {
      var type = toc.collapse;
      if (type === 'none') return;
      if (type !== 'section' && type !== 'subsection') return;
      // sections under chapters
      var toc_sub = summary.children('li[data-level]').children('ul');
      if (type === 'section') {
        toc_sub.hide()
          .parent().has(li).children('ul').show();
      } else {
        toc_sub.children('li').children('ul').hide()
          .parent().has(li).children('ul').show();
      }
      li.children('ul').show();
      var toc_sub2 = toc_sub.children('li');
      if (type === 'section') toc_sub2.children('ul').hide();
      summary.children('li[data-level]').find('a')
        .on('click.bookdown', function(e) {
          if (href === $(this).attr('href').replace(/#.*/, ''))
            $(this).parent('li').children('ul').toggle();
        });
    })();

    // add tooltips to the <a>'s that are truncated
    $('a').each(function(i, el) {
      if (el.offsetWidth >= el.scrollWidth) return;
      if (typeof el.title === 'undefined') return;
      el.title = el.text;
    });

    // restore TOC scroll position
    var pos = gs.get('tocScrollTop');
    if (typeof pos !== 'undefined') summary.scrollTop(pos);

    // highlight the TOC item that has same text as the heading in view as scrolling
    if (toc && toc.scroll_highlight !== false) (function() {
      // scroll the current TOC item into viewport
      var ht = $(window).height(), rect = li[0].getBoundingClientRect();
      if (rect.top >= ht || rect.top <= 0 || rect.bottom <= 0) {
        summary.scrollTop(li[0].offsetTop);
      }
      // current chapter TOC items
      var items = $('a[href^="' + href + '"]').parent('li.chapter'),
          m = items.length;
      if (m === 0) {
        items = summary.find('li.chapter');
        m = items.length;
      }
      if (m === 0) return;
      // all section titles on current page
      var hs = bookInner.find('.page-inner').find('h1,h2,h3'), n = hs.length,
          ts = hs.map(function(i, el) { return $(el).text(); });
      if (n === 0) return;
      var scrollHandler = function(e) {
        var ht = $(window).height();
        clearTimeout($.data(this, 'scrollTimer'));
        $.data(this, 'scrollTimer', setTimeout(function() {
          // find the first visible title in the viewport
          for (var i = 0; i < n; i++) {
            var rect = hs[i].getBoundingClientRect();
            if (rect.top >= 0 && rect.bottom <= ht) break;
          }
          if (i === n) return;
          items.removeClass('active');
          for (var j = 0; j < m; j++) {
            if (items.eq(j).children('a').first().text() === ts[i]) break;
          }
          if (j === m) j = 0;  // highlight the chapter title
          // search bottom-up for a visible TOC item to highlight; if an item is
          // hidden, we check if its parent is visible, and so on
          while (j > 0 && items.eq(j).is(':hidden')) j--;
          items.eq(j).addClass('active');
        }, 250));
      };
      bookInner.on('scroll.bookdown', scrollHandler);
      bookBody.on('scroll.bookdown', scrollHandler);
    })();

    // do not refresh the page if the TOC item points to the current page
    $('a[href="' + href + '"]').parent('li.chapter').children('a')
      .on('click', function(e) {
        bookInner.scrollTop(0);
        bookBody.scrollTop(0);
        return false;
      });

    var toolbar = config.toolbar;
    if (!toolbar || toolbar.position !== 'static') {
      var bookHeader = $('.book-header');
      bookBody.addClass('fixed');
      bookHeader.addClass('fixed')
      .css('background-color', bookBody.css('background-color'))
      .on('click.bookdown', function(e) {
        // the theme may have changed after user clicks the theme button
        bookHeader.css('background-color', bookBody.css('background-color'));
      });
    }

  });

  gitbook.events.bind("page.change", function(e) {
    // store TOC scroll position
    var summary = $('ul.summary');
    gs.set('tocScrollTop', summary.scrollTop());
  });

  var bookBody = $('.book-body'), bookInner = bookBody.find('.body-inner');
  var chapterTitle = function() {
    return bookInner.find('.page-inner').find('h1,h2').first().text();
  };
  var saveScrollPos = function(e) {
    // save scroll position before page is reloaded
    gs.set('bodyScrollTop', {
      body: bookBody.scrollTop(),
      inner: bookInner.scrollTop(),
      focused: document.hasFocus(),
      title: chapterTitle()
    });
  };
  $(document).on('servr:reload', saveScrollPos);

  // check if the page is loaded in an iframe (e.g. the RStudio preview window)
  var inIFrame = function() {
    var inIframe = true;
    try { inIframe = window.self !== window.top; } catch (e) {}
    return inIframe;
  };
  if (inIFrame()) {
    $(window).on('blur unload', saveScrollPos);
  }

  $(function(e) {
    var pos = gs.get('bodyScrollTop');
    if (pos) {
      if (pos.title === chapterTitle()) {
        if (pos.body !== 0) bookBody.scrollTop(pos.body);
        if (pos.inner !== 0) bookInner.scrollTop(pos.inner);
      }
    }
    if ((pos && pos.focused) || !inIFrame()) bookInner.find('.page-wrapper').focus();
    // clear book body scroll position
    gs.remove('bodyScrollTop');
  });

});


==> libs/gitbook-2.6.7/js/plugin-fontsettings.js <==
gitbook.require(["gitbook", "lodash", "jQuery"], function(gitbook, _, $) {
    var fontState;

    var THEMES = {
        "white": 0,
        "sepia": 1,
        "night": 2
    };

    var FAMILY = {
        "serif": 0,
        "sans": 1
    };

    // Save current font settings
    function saveFontSettings() {
        gitbook.storage.set("fontState", fontState);
        update();
    }

    // Increase font size
    function enlargeFontSize(e) {
        e.preventDefault();
        if (fontState.size >= 4) return;

        fontState.size++;
        saveFontSettings();
    };

    // Decrease font size
    function reduceFontSize(e) {
        e.preventDefault();
        if (fontState.size <= 0) return;

        fontState.size--;
        saveFontSettings();
    };

    // Change font family
    function changeFontFamily(index, e) {
        e.preventDefault();

        fontState.family = index;
        saveFontSettings();
    };

    // Change type of color
    function changeColorTheme(index, e) {
        e.preventDefault();

        var $book = $(".book");

        if (fontState.theme !== 0)
            $book.removeClass("color-theme-"+fontState.theme);

        fontState.theme = index;
        if (fontState.theme !== 0)
            $book.addClass("color-theme-"+fontState.theme);

        saveFontSettings();
    };

    function update() {
        var $book = gitbook.state.$book;

        $(".font-settings .font-family-list li").removeClass("active");
        $(".font-settings .font-family-list li:nth-child("+(fontState.family+1)+")").addClass("active");

        $book[0].className = $book[0].className.replace(/\bfont-\S+/g, '');
        $book.addClass("font-size-"+fontState.size);
        $book.addClass("font-family-"+fontState.family);

        if(fontState.theme !== 0) {
            $book[0].className = $book[0].className.replace(/\bcolor-theme-\S+/g, '');
            $book.addClass("color-theme-"+fontState.theme);
        }
    };

    function init(config) {
        var $bookBody, $book;

        //Find DOM elements.
        $book = gitbook.state.$book;
        $bookBody = $book.find(".book-body");

        // Instantiate font state object
        fontState = gitbook.storage.get("fontState", {
            size: config.size || 2,
            family: FAMILY[config.family || "sans"],
            theme: THEMES[config.theme || "white"]
        });

        update();
    };


    gitbook.events.bind("start", function(e, config) {
        var opts = config.fontsettings;

        // Create buttons in toolbar
        gitbook.toolbar.createButton({
            icon: 'fa fa-font',
            label: 'Font Settings',
            className: 'font-settings',
            dropdown: [
                [
                    {
                        text: 'A',
                        className: 'font-reduce',
                        onClick: reduceFontSize
                    },
                    {
                        text: 'A',
                        className: 'font-enlarge',
                        onClick: enlargeFontSize
                    }
                ],
                [
                    {
                        text: 'Serif',
                        onClick: _.partial(changeFontFamily, 0)
                    },
                    {
                        text: 'Sans',
                        onClick: _.partial(changeFontFamily, 1)
                    }
                ],
                [
                    {
                        text: 'White',
                        onClick: _.partial(changeColorTheme, 0)
                    },
                    {
                        text: 'Sepia',
                        onClick: _.partial(changeColorTheme, 1)
                    },
                    {
                        text: 'Night',
                        onClick: _.partial(changeColorTheme, 2)
                    }
                ]
            ]
        });


        // Init current settings
        init(opts);
    });
});




==> libs/gitbook-2.6.7/js/plugin-search.js <==
gitbook.require(["gitbook", "lodash", "jQuery"], function(gitbook, _, $) {
    var index = null;
    var $searchInput, $searchLabel, $searchForm;
    var $highlighted = [], hi, hiOpts = { className: 'search-highlight' };
    var collapse = false, toc_visible = [];

    // Use a specific index
    function loadIndex(data) {
        // [Yihui] In bookdown, I use a character matrix to store the chapter
        // content, and the index is dynamically built on the client side.
        // Gitbook prebuilds the index data instead: https://github.com/GitbookIO/plugin-search
        // We can certainly do that via R packages V8 and jsonlite, but let's
        // see how slow it really is before improving it. On the other hand,
        // lunr cannot handle non-English text very well, e.g. the default
        // tokenizer cannot deal with Chinese text, so we may want to replace
        // lunr with a dumb simple text matching approach.
        index = lunr(function () {
          this.ref('url');
          this.field('title', { boost: 10 });
          this.field('body');
        });
        data.map(function(item) {
          index.add({
            url: item[0],
            title: item[1],
            body: item[2]
          });
        });
    }

    // Fetch the search index
    function fetchIndex() {
        return $.getJSON(gitbook.state.basePath+"/search_index.json")
                .then(loadIndex);  // [Yihui] we need to use this object later
    }

    // Search for a term and return results
    function search(q) {
        if (!index) return;

        var results = _.chain(index.search(q))
        .map(function(result) {
            var parts = result.ref.split("#");
            return {
                path: parts[0],
                hash: parts[1]
            };
        })
        .value();

        // [Yihui] Highlight the search keyword on current page
        $highlighted = results.length === 0 ? [] : $('.page-inner')
          .unhighlight(hiOpts).highlight(q, hiOpts).find('span.search-highlight');
        scrollToHighlighted(0);

        return results;
    }

    // [Yihui] Scroll the chapter body to the i-th highlighted string
    function scrollToHighlighted(d) {
      var n = $highlighted.length;
      hi = hi === undefined ? 0 : hi + d;
      // navignate to the previous/next page in the search results if reached the top/bottom
      var b = hi < 0;
      if (d !== 0 && (b || hi >= n)) {
        var path = currentPath(), n2 = toc_visible.length;
        if (n2 === 0) return;
        for (var i = b ? 0 : n2; (b && i < n2) || (!b && i >= 0); i += b ? 1 : -1) {
          if (toc_visible.eq(i).data('path') === path) break;
        }
        i += b ? -1 : 1;
        if (i < 0) i = n2 - 1;
        if (i >= n2) i = 0;
        var lnk = toc_visible.eq(i).find('a[href$=".html"]');
        if (lnk.length) lnk[0].click();
        return;
      }
      if (n === 0) return;
      var $p = $highlighted.eq(hi);
      $p[0].scrollIntoView();
      $highlighted.css('background-color', '');
      // an orange background color on the current item and removed later
      $p.css('background-color', 'orange');
      setTimeout(function() {
        $p.css('background-color', '');
      }, 2000);
    }

    function currentPath() {
      var href = window.location.pathname;
      href = href.substr(href.lastIndexOf('/') + 1);
      return href === '' ? 'index.html' : href;
    }

    // Create search form
    function createForm(value) {
        if ($searchForm) $searchForm.remove();
        if ($searchLabel) $searchLabel.remove();
        if ($searchInput) $searchInput.remove();

        $searchForm = $('<div>', {
            'class': 'book-search',
            'role': 'search'
        });

        $searchLabel = $('<label>', {
            'for': 'search-box',
            'aria-hidden': 'false',
            'hidden': ''
        });

        $searchInput = $('<input>', {
            'id': 'search-box',
            'type': 'search',
            'class': 'form-control',
            'val': value,
            'placeholder': 'Type to search (Enter for navigation)',
            'title': 'Use Enter or the <Down> key to navigate to the next match, or the <Up> key to the previous match'
        });

        $searchLabel.append("Type to search");
        $searchLabel.appendTo($searchForm);
        $searchInput.appendTo($searchForm);
        $searchForm.prependTo(gitbook.state.$book.find('.book-summary'));
    }

    // Return true if search is open
    function isSearchOpen() {
        return gitbook.state.$book.hasClass("with-search");
    }

    // Toggle the search
    function toggleSearch(_state) {
        if (isSearchOpen() === _state) return;
        if (!$searchInput) return;

        gitbook.state.$book.toggleClass("with-search", _state);

        // If search bar is open: focus input
        if (isSearchOpen()) {
            gitbook.sidebar.toggle(true);
            $searchInput.focus();
        } else {
            $searchInput.blur();
            $searchInput.val("");
            gitbook.storage.remove("keyword");
            gitbook.sidebar.filter(null);
            $('.page-inner').unhighlight(hiOpts);
        }
    }

    function sidebarFilter(results) {
        gitbook.sidebar.filter(_.pluck(results, "path"));
        toc_visible = $('ul.summary').find('li:visible');
    }

    // Recover current search when page changed
    function recoverSearch() {
        var keyword = gitbook.storage.get("keyword", "");

        createForm(keyword);

        if (keyword.length > 0) {
            if(!isSearchOpen()) {
                toggleSearch(true); // [Yihui] open the search box
            }
            sidebarFilter(search(keyword));
        }
    }


    gitbook.events.bind("start", function(e, config) {
        // [Yihui] disable search
        if (config.search === false) return;
        collapse = !config.toc || config.toc.collapse === 'section' ||
          config.toc.collapse === 'subsection';

        // Pre-fetch search index and create the form
        fetchIndex()
        // [Yihui] recover search after the page is loaded
        .then(recoverSearch);


        // Type in search bar
        $(document).on("keyup", ".book-search input", function(e) {
            var key = (e.keyCode ? e.keyCode : e.which);
            // [Yihui] Escape -> close search box; Up/Down/Enter: previous/next highlighted
            if (key == 27) {
                e.preventDefault();
                toggleSearch(false);
            } else if (key == 38) {
              scrollToHighlighted(-1);
            } else if (key == 40 || key == 13) {
              scrollToHighlighted(1);
            }
        }).on("input", ".book-search input", function(e) {
            var q = $(this).val().trim();
            if (q.length === 0) {
                gitbook.sidebar.filter(null);
                gitbook.storage.remove("keyword");
                $('.page-inner').unhighlight(hiOpts);
            } else {
                var results = search(q);
                sidebarFilter(results);
                gitbook.storage.set("keyword", q);
            }
        });

        // Create the toggle search button
        gitbook.toolbar.createButton({
            icon: 'fa fa-search',
            label: 'Search',
            position: 'left',
            onClick: toggleSearch
        });

        // Bind keyboard to toggle search
        gitbook.keyboard.bind(['f'], toggleSearch);
    });

    // [Yihui] do not try to recover search; always start fresh
    // gitbook.events.bind("page.change", recoverSearch);
});


==> libs/gitbook-2.6.7/js/plugin-sharing.js <==
gitbook.require(["gitbook", "lodash", "jQuery"], function(gitbook, _, $) {
    var SITES = {
        'github': {
            'label': 'Github',
            'icon': 'fa fa-github',
            'onClick': function(e) {
                e.preventDefault();
                var repo = $('meta[name="github-repo"]').attr('content');
                if (typeof repo === 'undefined') throw("Github repo not defined");
                window.open("https://github.com/"+repo);
            }
        },
        'facebook': {
            'label': 'Facebook',
            'icon': 'fa fa-facebook',
            'onClick': function(e) {
                e.preventDefault();
                window.open("http://www.facebook.com/sharer/sharer.php?s=100&p[url]="+encodeURIComponent(location.href));
            }
        },
        'twitter': {
            'label': 'Twitter',
            'icon': 'fa fa-twitter',
            'onClick': function(e) {
                e.preventDefault();
                window.open("http://twitter.com/home?status="+encodeURIComponent(document.title+" "+location.href));
            }
        },
        'google': {
            'label': 'Google+',
            'icon': 'fa fa-google-plus',
            'onClick': function(e) {
                e.preventDefault();
                window.open("https://plus.google.com/share?url="+encodeURIComponent(location.href));
            }
        },
        'linkedin': {
            'label': 'LinkedIn',
            'icon': 'fa fa-linkedin',
            'onClick': function(e) {
                e.preventDefault();
                window.open("https://www.linkedin.com/shareArticle?mini=true&url="+encodeURIComponent(location.href)+"&title="+encodeURIComponent(document.title));
            }
        },
        'weibo': {
            'label': 'Weibo',
            'icon': 'fa fa-weibo',
            'onClick': function(e) {
                e.preventDefault();
                window.open("http://service.weibo.com/share/share.php?content=utf-8&url="+encodeURIComponent(location.href)+"&title="+encodeURIComponent(document.title));
            }
        },
        'instapaper': {
            'label': 'Instapaper',
            'icon': 'fa fa-instapaper',
            'onClick': function(e) {
                e.preventDefault();
                window.open("http://www.instapaper.com/text?u="+encodeURIComponent(location.href));
            }
        },
        'vk': {
            'label': 'VK',
            'icon': 'fa fa-vk',
            'onClick': function(e) {
                e.preventDefault();
                window.open("http://vkontakte.ru/share.php?url="+encodeURIComponent(location.href));
            }
        }
    };



    gitbook.events.bind("start", function(e, config) {
        var opts = config.sharing;
        if (!opts) return;

        // Create dropdown menu
        var menu = _.chain(opts.all)
            .map(function(id) {
                var site = SITES[id];

                return {
                    text: site.label,
                    onClick: site.onClick
                };
            })
            .compact()
            .value();

        // Create main button with dropdown
        if (menu.length > 0) {
            gitbook.toolbar.createButton({
                icon: 'fa fa-share-alt',
                label: 'Share',
                position: 'right',
                dropdown: [menu]
            });
        }

        // Direct actions to share
        _.each(SITES, function(site, sideId) {
            if (!opts[sideId]) return;

            gitbook.toolbar.createButton({
                icon: site.icon,
                label: site.label,
                title: site.label,
                position: 'right',
                onClick: site.onClick
            });
        });
    });
});


==> libs/jquery-2.2.3/jquery.min.js <==
/*! jQuery v2.2.3 | (c) jQuery Foundation | jquery.org/license */
!function(a,b){"object"==typeof module&&"object"==typeof module.exports?module.exports=a.document?b(a,!0):function(a){if(!a.document)throw new Error("jQuery requires a window with a document");return b(a)}:b(a)}("undefined"!=typeof window?window:this,function(a,b){var c=[],d=a.document,e=c.slice,f=c.concat,g=c.push,h=c.indexOf,i={},j=i.toString,k=i.hasOwnProperty,l={},m="2.2.3",n=function(a,b){return new n.fn.init(a,b)},o=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,p=/^-ms-/,q=/-([\da-z])/gi,r=function(a,b){return b.toUpperCase()};n.fn=n.prototype={jquery:m,constructor:n,selector:"",length:0,toArray:function(){return e.call(this)},get:function(a){return null!=a?0>a?this[a+this.length]:this[a]:e.call(this)},pushStack:function(a){var b=n.merge(this.constructor(),a);return b.prevObject=this,b.context=this.context,b},each:function(a){return n.each(this,a)},map:function(a){return this.pushStack(n.map(this,function(b,c){return a.call(b,c,b)}))},slice:function(){return this.pushStack(e.apply(this,arguments))},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},eq:function(a){var b=this.length,c=+a+(0>a?b:0);return this.pushStack(c>=0&&b>c?[this[c]]:[])},end:function(){return this.prevObject||this.constructor()},push:g,sort:c.sort,splice:c.splice},n.extend=n.fn.extend=function(){var a,b,c,d,e,f,g=arguments[0]||{},h=1,i=arguments.length,j=!1;for("boolean"==typeof g&&(j=g,g=arguments[h]||{},h++),"object"==typeof g||n.isFunction(g)||(g={}),h===i&&(g=this,h--);i>h;h++)if(null!=(a=arguments[h]))for(b in a)c=g[b],d=a[b],g!==d&&(j&&d&&(n.isPlainObject(d)||(e=n.isArray(d)))?(e?(e=!1,f=c&&n.isArray(c)?c:[]):f=c&&n.isPlainObject(c)?c:{},g[b]=n.extend(j,f,d)):void 0!==d&&(g[b]=d));return g},n.extend({expando:"jQuery"+(m+Math.random()).replace(/\D/g,""),isReady:!0,error:function(a){throw new Error(a)},noop:function(){},isFunction:function(a){return"function"===n.type(a)},isArray:Array.isArray,isWindow:function(a){return null!=a&&a===a.window},isNumeric:function(a){var b=a&&a.toString();return!n.isArray(a)&&b-parseFloat(b)+1>=0},isPlainObject:function(a){var b;if("object"!==n.type(a)||a.nodeType||n.isWindow(a))return!1;if(a.constructor&&!k.call(a,"constructor")&&!k.call(a.constructor.prototype||{},"isPrototypeOf"))return!1;for(b in a);return void 0===b||k.call(a,b)},isEmptyObject:function(a){var b;for(b in a)return!1;return!0},type:function(a){return null==a?a+"":"object"==typeof a||"function"==typeof a?i[j.call(a)]||"object":typeof a},globalEval:function(a){var b,c=eval;a=n.trim(a),a&&(1===a.indexOf("use strict")?(b=d.createElement("script"),b.text=a,d.head.appendChild(b).parentNode.removeChild(b)):c(a))},camelCase:function(a){return a.replace(p,"ms-").replace(q,r)},nodeName:function(a,b){return a.nodeName&&a.nodeName.toLowerCase()===b.toLowerCase()},each:function(a,b){var c,d=0;if(s(a)){for(c=a.length;c>d;d++)if(b.call(a[d],d,a[d])===!1)break}else for(d in a)if(b.call(a[d],d,a[d])===!1)break;return a},trim:function(a){return null==a?"":(a+"").replace(o,"")},makeArray:function(a,b){var c=b||[];return null!=a&&(s(Object(a))?n.merge(c,"string"==typeof a?[a]:a):g.call(c,a)),c},inArray:function(a,b,c){return null==b?-1:h.call(b,a,c)},merge:function(a,b){for(var c=+b.length,d=0,e=a.length;c>d;d++)a[e++]=b[d];return a.length=e,a},grep:function(a,b,c){for(var d,e=[],f=0,g=a.length,h=!c;g>f;f++)d=!b(a[f],f),d!==h&&e.push(a[f]);return e},map:function(a,b,c){var d,e,g=0,h=[];if(s(a))for(d=a.length;d>g;g++)e=b(a[g],g,c),null!=e&&h.push(e);else for(g in a)e=b(a[g],g,c),null!=e&&h.push(e);return f.apply([],h)},guid:1,proxy:function(a,b){var c,d,f;return"string"==typeof b&&(c=a[b],b=a,a=c),n.isFunction(a)?(d=e.call(arguments,2),f=function(){return a.apply(b||this,d.concat(e.call(arguments)))},f.guid=a.guid=a.guid||n.guid++,f):void 0},now:Date.now,support:l}),"function"==typeof Symbol&&(n.fn[Symbol.iterator]=c[Symbol.iterator]),n.each("Boolean Number String Function Array Date RegExp Object Error Symbol".split(" "),function(a,b){i["[object "+b+"]"]=b.toLowerCase()});function s(a){var b=!!a&&"length"in a&&a.length,c=n.type(a);return"function"===c||n.isWindow(a)?!1:"array"===c||0===b||"number"==typeof b&&b>0&&b-1 in a}var t=function(a){var b,c,d,e,f,g,h,i,j,k,l,m,n,o,p,q,r,s,t,u="sizzle"+1*new Date,v=a.document,w=0,x=0,y=ga(),z=ga(),A=ga(),B=function(a,b){return a===b&&(l=!0),0},C=1<<31,D={}.hasOwnProperty,E=[],F=E.pop,G=E.push,H=E.push,I=E.slice,J=function(a,b){for(var c=0,d=a.length;d>c;c++)if(a[c]===b)return c;return-1},K="checked|selected|async|autofocus|autoplay|controls|defer|disabled|hidden|ismap|loop|multiple|open|readonly|required|scoped",L="[\\x20\\t\\r\\n\\f]",M="(?:\\\\.|[\\w-]|[^\\x00-\\xa0])+",N="\\["+L+"*("+M+")(?:"+L+"*([*^$|!~]?=)"+L+"*(?:'((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\"|("+M+"))|)"+L+"*\\]",O=":("+M+")(?:\\((('((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\")|((?:\\\\.|[^\\\\()[\\]]|"+N+")*)|.*)\\)|)",P=new RegExp(L+"+","g"),Q=new RegExp("^"+L+"+|((?:^|[^\\\\])(?:\\\\.)*)"+L+"+$","g"),R=new RegExp("^"+L+"*,"+L+"*"),S=new RegExp("^"+L+"*([>+~]|"+L+")"+L+"*"),T=new RegExp("="+L+"*([^\\]'\"]*?)"+L+"*\\]","g"),U=new RegExp(O),V=new RegExp("^"+M+"$"),W={ID:new RegExp("^#("+M+")"),CLASS:new RegExp("^\\.("+M+")"),TAG:new RegExp("^("+M+"|[*])"),ATTR:new RegExp("^"+N),PSEUDO:new RegExp("^"+O),CHILD:new RegExp("^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\("+L+"*(even|odd|(([+-]|)(\\d*)n|)"+L+"*(?:([+-]|)"+L+"*(\\d+)|))"+L+"*\\)|)","i"),bool:new RegExp("^(?:"+K+")$","i"),needsContext:new RegExp("^"+L+"*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\("+L+"*((?:-\\d)?\\d*)"+L+"*\\)|)(?=[^-]|$)","i")},X=/^(?:input|select|textarea|button)$/i,Y=/^h\d$/i,Z=/^[^{]+\{\s*\[native \w/,$=/^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,_=/[+~]/,aa=/'|\\/g,ba=new RegExp("\\\\([\\da-f]{1,6}"+L+"?|("+L+")|.)","ig"),ca=function(a,b,c){var d="0x"+b-65536;return d!==d||c?b:0>d?String.fromCharCode(d+65536):String.fromCharCode(d>>10|55296,1023&d|56320)},da=function(){m()};try{H.apply(E=I.call(v.childNodes),v.childNodes),E[v.childNodes.length].nodeType}catch(ea){H={apply:E.length?function(a,b){G.apply(a,I.call(b))}:function(a,b){var c=a.length,d=0;while(a[c++]=b[d++]);a.length=c-1}}}function fa(a,b,d,e){var f,h,j,k,l,o,r,s,w=b&&b.ownerDocument,x=b?b.nodeType:9;if(d=d||[],"string"!=typeof a||!a||1!==x&&9!==x&&11!==x)return d;if(!e&&((b?b.ownerDocument||b:v)!==n&&m(b),b=b||n,p)){if(11!==x&&(o=$.exec(a)))if(f=o[1]){if(9===x){if(!(j=b.getElementById(f)))return d;if(j.id===f)return d.push(j),d}else if(w&&(j=w.getElementById(f))&&t(b,j)&&j.id===f)return d.push(j),d}else{if(o[2])return H.apply(d,b.getElementsByTagName(a)),d;if((f=o[3])&&c.getElementsByClassName&&b.getElementsByClassName)return H.apply(d,b.getElementsByClassName(f)),d}if(c.qsa&&!A[a+" "]&&(!q||!q.test(a))){if(1!==x)w=b,s=a;else if("object"!==b.nodeName.toLowerCase()){(k=b.getAttribute("id"))?k=k.replace(aa,"\\$&"):b.setAttribute("id",k=u),r=g(a),h=r.length,l=V.test(k)?"#"+k:"[id='"+k+"']";while(h--)r[h]=l+" "+qa(r[h]);s=r.join(","),w=_.test(a)&&oa(b.parentNode)||b}if(s)try{return H.apply(d,w.querySelectorAll(s)),d}catch(y){}finally{k===u&&b.removeAttribute("id")}}}return i(a.replace(Q,"$1"),b,d,e)}function ga(){var a=[];function b(c,e){return a.push(c+" ")>d.cacheLength&&delete b[a.shift()],b[c+" "]=e}return b}function ha(a){return a[u]=!0,a}function ia(a){var b=n.createElement("div");try{return!!a(b)}catch(c){return!1}finally{b.parentNode&&b.parentNode.removeChild(b),b=null}}function ja(a,b){var c=a.split("|"),e=c.length;while(e--)d.attrHandle[c[e]]=b}function ka(a,b){var c=b&&a,d=c&&1===a.nodeType&&1===b.nodeType&&(~b.sourceIndex||C)-(~a.sourceIndex||C);if(d)return d;if(c)while(c=c.nextSibling)if(c===b)return-1;return a?1:-1}function la(a){return function(b){var c=b.nodeName.toLowerCase();return"input"===c&&b.type===a}}function ma(a){return function(b){var c=b.nodeName.toLowerCase();return("input"===c||"button"===c)&&b.type===a}}function na(a){return ha(function(b){return b=+b,ha(function(c,d){var e,f=a([],c.length,b),g=f.length;while(g--)c[e=f[g]]&&(c[e]=!(d[e]=c[e]))})})}function oa(a){return a&&"undefined"!=typeof a.getElementsByTagName&&a}c=fa.support={},f=fa.isXML=function(a){var b=a&&(a.ownerDocument||a).documentElement;return b?"HTML"!==b.nodeName:!1},m=fa.setDocument=function(a){var b,e,g=a?a.ownerDocument||a:v;return g!==n&&9===g.nodeType&&g.documentElement?(n=g,o=n.documentElement,p=!f(n),(e=n.defaultView)&&e.top!==e&&(e.addEventListener?e.addEventListener("unload",da,!1):e.attachEvent&&e.attachEvent("onunload",da)),c.attributes=ia(function(a){return a.className="i",!a.getAttribute("className")}),c.getElementsByTagName=ia(function(a){return a.appendChild(n.createComment("")),!a.getElementsByTagName("*").length}),c.getElementsByClassName=Z.test(n.getElementsByClassName),c.getById=ia(function(a){return o.appendChild(a).id=u,!n.getElementsByName||!n.getElementsByName(u).length}),c.getById?(d.find.ID=function(a,b){if("undefined"!=typeof b.getElementById&&p){var c=b.getElementById(a);return c?[c]:[]}},d.filter.ID=function(a){var b=a.replace(ba,ca);return function(a){return a.getAttribute("id")===b}}):(delete d.find.ID,d.filter.ID=function(a){var b=a.replace(ba,ca);return function(a){var c="undefined"!=typeof a.getAttributeNode&&a.getAttributeNode("id");return c&&c.value===b}}),d.find.TAG=c.getElementsByTagName?function(a,b){return"undefined"!=typeof b.getElementsByTagName?b.getElementsByTagName(a):c.qsa?b.querySelectorAll(a):void 0}:function(a,b){var c,d=[],e=0,f=b.getElementsByTagName(a);if("*"===a){while(c=f[e++])1===c.nodeType&&d.push(c);return d}return f},d.find.CLASS=c.getElementsByClassName&&function(a,b){return"undefined"!=typeof b.getElementsByClassName&&p?b.getElementsByClassName(a):void 0},r=[],q=[],(c.qsa=Z.test(n.querySelectorAll))&&(ia(function(a){o.appendChild(a).innerHTML="<a id='"+u+"'></a><select id='"+u+"-\r\\' msallowcapture=''><option selected=''></option></select>",a.querySelectorAll("[msallowcapture^='']").length&&q.push("[*^$]="+L+"*(?:''|\"\")"),a.querySelectorAll("[selected]").length||q.push("\\["+L+"*(?:value|"+K+")"),a.querySelectorAll("[id~="+u+"-]").length||q.push("~="),a.querySelectorAll(":checked").length||q.push(":checked"),a.querySelectorAll("a#"+u+"+*").length||q.push(".#.+[+~]")}),ia(function(a){var b=n.createElement("input");b.setAttribute("type","hidden"),a.appendChild(b).setAttribute("name","D"),a.querySelectorAll("[name=d]").length&&q.push("name"+L+"*[*^$|!~]?="),a.querySelectorAll(":enabled").length||q.push(":enabled",":disabled"),a.querySelectorAll("*,:x"),q.push(",.*:")})),(c.matchesSelector=Z.test(s=o.matches||o.webkitMatchesSelector||o.mozMatchesSelector||o.oMatchesSelector||o.msMatchesSelector))&&ia(function(a){c.disconnectedMatch=s.call(a,"div"),s.call(a,"[s!='']:x"),r.push("!=",O)}),q=q.length&&new RegExp(q.join("|")),r=r.length&&new RegExp(r.join("|")),b=Z.test(o.compareDocumentPosition),t=b||Z.test(o.contains)?function(a,b){var c=9===a.nodeType?a.documentElement:a,d=b&&b.parentNode;return a===d||!(!d||1!==d.nodeType||!(c.contains?c.contains(d):a.compareDocumentPosition&&16&a.compareDocumentPosition(d)))}:function(a,b){if(b)while(b=b.parentNode)if(b===a)return!0;return!1},B=b?function(a,b){if(a===b)return l=!0,0;var d=!a.compareDocumentPosition-!b.compareDocumentPosition;return d?d:(d=(a.ownerDocument||a)===(b.ownerDocument||b)?a.compareDocumentPosition(b):1,1&d||!c.sortDetached&&b.compareDocumentPosition(a)===d?a===n||a.ownerDocument===v&&t(v,a)?-1:b===n||b.ownerDocument===v&&t(v,b)?1:k?J(k,a)-J(k,b):0:4&d?-1:1)}:function(a,b){if(a===b)return l=!0,0;var c,d=0,e=a.parentNode,f=b.parentNode,g=[a],h=[b];if(!e||!f)return a===n?-1:b===n?1:e?-1:f?1:k?J(k,a)-J(k,b):0;if(e===f)return ka(a,b);c=a;while(c=c.parentNode)g.unshift(c);c=b;while(c=c.parentNode)h.unshift(c);while(g[d]===h[d])d++;return d?ka(g[d],h[d]):g[d]===v?-1:h[d]===v?1:0},n):n},fa.matches=function(a,b){return fa(a,null,null,b)},fa.matchesSelector=function(a,b){if((a.ownerDocument||a)!==n&&m(a),b=b.replace(T,"='$1']"),c.matchesSelector&&p&&!A[b+" "]&&(!r||!r.test(b))&&(!q||!q.test(b)))try{var d=s.call(a,b);if(d||c.disconnectedMatch||a.document&&11!==a.document.nodeType)return d}catch(e){}return fa(b,n,null,[a]).length>0},fa.contains=function(a,b){return(a.ownerDocument||a)!==n&&m(a),t(a,b)},fa.attr=function(a,b){(a.ownerDocument||a)!==n&&m(a);var e=d.attrHandle[b.toLowerCase()],f=e&&D.call(d.attrHandle,b.toLowerCase())?e(a,b,!p):void 0;return void 0!==f?f:c.attributes||!p?a.getAttribute(b):(f=a.getAttributeNode(b))&&f.specified?f.value:null},fa.error=function(a){throw new Error("Syntax error, unrecognized expression: "+a)},fa.uniqueSort=function(a){var b,d=[],e=0,f=0;if(l=!c.detectDuplicates,k=!c.sortStable&&a.slice(0),a.sort(B),l){while(b=a[f++])b===a[f]&&(e=d.push(f));while(e--)a.splice(d[e],1)}return k=null,a},e=fa.getText=function(a){var b,c="",d=0,f=a.nodeType;if(f){if(1===f||9===f||11===f){if("string"==typeof a.textContent)return a.textContent;for(a=a.firstChild;a;a=a.nextSibling)c+=e(a)}else if(3===f||4===f)return a.nodeValue}else while(b=a[d++])c+=e(b);return c},d=fa.selectors={cacheLength:50,createPseudo:ha,match:W,attrHandle:{},find:{},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(a){return a[1]=a[1].replace(ba,ca),a[3]=(a[3]||a[4]||a[5]||"").replace(ba,ca),"~="===a[2]&&(a[3]=" "+a[3]+" "),a.slice(0,4)},CHILD:function(a){return a[1]=a[1].toLowerCase(),"nth"===a[1].slice(0,3)?(a[3]||fa.error(a[0]),a[4]=+(a[4]?a[5]+(a[6]||1):2*("even"===a[3]||"odd"===a[3])),a[5]=+(a[7]+a[8]||"odd"===a[3])):a[3]&&fa.error(a[0]),a},PSEUDO:function(a){var b,c=!a[6]&&a[2];return W.CHILD.test(a[0])?null:(a[3]?a[2]=a[4]||a[5]||"":c&&U.test(c)&&(b=g(c,!0))&&(b=c.indexOf(")",c.length-b)-c.length)&&(a[0]=a[0].slice(0,b),a[2]=c.slice(0,b)),a.slice(0,3))}},filter:{TAG:function(a){var b=a.replace(ba,ca).toLowerCase();return"*"===a?function(){return!0}:function(a){return a.nodeName&&a.nodeName.toLowerCase()===b}},CLASS:function(a){var b=y[a+" "];return b||(b=new RegExp("(^|"+L+")"+a+"("+L+"|$)"))&&y(a,function(a){return b.test("string"==typeof a.className&&a.className||"undefined"!=typeof a.getAttribute&&a.getAttribute("class")||"")})},ATTR:function(a,b,c){return function(d){var e=fa.attr(d,a);return null==e?"!="===b:b?(e+="","="===b?e===c:"!="===b?e!==c:"^="===b?c&&0===e.indexOf(c):"*="===b?c&&e.indexOf(c)>-1:"$="===b?c&&e.slice(-c.length)===c:"~="===b?(" "+e.replace(P," ")+" ").indexOf(c)>-1:"|="===b?e===c||e.slice(0,c.length+1)===c+"-":!1):!0}},CHILD:function(a,b,c,d,e){var f="nth"!==a.slice(0,3),g="last"!==a.slice(-4),h="of-type"===b;return 1===d&&0===e?function(a){return!!a.parentNode}:function(b,c,i){var j,k,l,m,n,o,p=f!==g?"nextSibling":"previousSibling",q=b.parentNode,r=h&&b.nodeName.toLowerCase(),s=!i&&!h,t=!1;if(q){if(f){while(p){m=b;while(m=m[p])if(h?m.nodeName.toLowerCase()===r:1===m.nodeType)return!1;o=p="only"===a&&!o&&"nextSibling"}return!0}if(o=[g?q.firstChild:q.lastChild],g&&s){m=q,l=m[u]||(m[u]={}),k=l[m.uniqueID]||(l[m.uniqueID]={}),j=k[a]||[],n=j[0]===w&&j[1],t=n&&j[2],m=n&&q.childNodes[n];while(m=++n&&m&&m[p]||(t=n=0)||o.pop())if(1===m.nodeType&&++t&&m===b){k[a]=[w,n,t];break}}else if(s&&(m=b,l=m[u]||(m[u]={}),k=l[m.uniqueID]||(l[m.uniqueID]={}),j=k[a]||[],n=j[0]===w&&j[1],t=n),t===!1)while(m=++n&&m&&m[p]||(t=n=0)||o.pop())if((h?m.nodeName.toLowerCase()===r:1===m.nodeType)&&++t&&(s&&(l=m[u]||(m[u]={}),k=l[m.uniqueID]||(l[m.uniqueID]={}),k[a]=[w,t]),m===b))break;return t-=e,t===d||t%d===0&&t/d>=0}}},PSEUDO:function(a,b){var c,e=d.pseudos[a]||d.setFilters[a.toLowerCase()]||fa.error("unsupported pseudo: "+a);return e[u]?e(b):e.length>1?(c=[a,a,"",b],d.setFilters.hasOwnProperty(a.toLowerCase())?ha(function(a,c){var d,f=e(a,b),g=f.length;while(g--)d=J(a,f[g]),a[d]=!(c[d]=f[g])}):function(a){return e(a,0,c)}):e}},pseudos:{not:ha(function(a){var b=[],c=[],d=h(a.replace(Q,"$1"));return d[u]?ha(function(a,b,c,e){var f,g=d(a,null,e,[]),h=a.length;while(h--)(f=g[h])&&(a[h]=!(b[h]=f))}):function(a,e,f){return b[0]=a,d(b,null,f,c),b[0]=null,!c.pop()}}),has:ha(function(a){return function(b){return fa(a,b).length>0}}),contains:ha(function(a){return a=a.replace(ba,ca),function(b){return(b.textContent||b.innerText||e(b)).indexOf(a)>-1}}),lang:ha(function(a){return V.test(a||"")||fa.error("unsupported lang: "+a),a=a.replace(ba,ca).toLowerCase(),function(b){var c;do if(c=p?b.lang:b.getAttribute("xml:lang")||b.getAttribute("lang"))return c=c.toLowerCase(),c===a||0===c.indexOf(a+"-");while((b=b.parentNode)&&1===b.nodeType);return!1}}),target:function(b){var c=a.location&&a.location.hash;return c&&c.slice(1)===b.id},root:function(a){return a===o},focus:function(a){return a===n.activeElement&&(!n.hasFocus||n.hasFocus())&&!!(a.type||a.href||~a.tabIndex)},enabled:function(a){return a.disabled===!1},disabled:function(a){return a.disabled===!0},checked:function(a){var b=a.nodeName.toLowerCase();return"input"===b&&!!a.checked||"option"===b&&!!a.selected},selected:function(a){return a.parentNode&&a.parentNode.selectedIndex,a.selected===!0},empty:function(a){for(a=a.firstChild;a;a=a.nextSibling)if(a.nodeType<6)return!1;return!0},parent:function(a){return!d.pseudos.empty(a)},header:function(a){return Y.test(a.nodeName)},input:function(a){return X.test(a.nodeName)},button:function(a){var b=a.nodeName.toLowerCase();return"input"===b&&"button"===a.type||"button"===b},text:function(a){var b;return"input"===a.nodeName.toLowerCase()&&"text"===a.type&&(null==(b=a.getAttribute("type"))||"text"===b.toLowerCase())},first:na(function(){return[0]}),last:na(function(a,b){return[b-1]}),eq:na(function(a,b,c){return[0>c?c+b:c]}),even:na(function(a,b){for(var c=0;b>c;c+=2)a.push(c);return a}),odd:na(function(a,b){for(var c=1;b>c;c+=2)a.push(c);return a}),lt:na(function(a,b,c){for(var d=0>c?c+b:c;--d>=0;)a.push(d);return a}),gt:na(function(a,b,c){for(var d=0>c?c+b:c;++d<b;)a.push(d);return a})}},d.pseudos.nth=d.pseudos.eq;for(b in{radio:!0,checkbox:!0,file:!0,password:!0,image:!0})d.pseudos[b]=la(b);for(b in{submit:!0,reset:!0})d.pseudos[b]=ma(b);function pa(){}pa.prototype=d.filters=d.pseudos,d.setFilters=new pa,g=fa.tokenize=function(a,b){var c,e,f,g,h,i,j,k=z[a+" "];if(k)return b?0:k.slice(0);h=a,i=[],j=d.preFilter;while(h){c&&!(e=R.exec(h))||(e&&(h=h.slice(e[0].length)||h),i.push(f=[])),c=!1,(e=S.exec(h))&&(c=e.shift(),f.push({value:c,type:e[0].replace(Q," ")}),h=h.slice(c.length));for(g in d.filter)!(e=W[g].exec(h))||j[g]&&!(e=j[g](e))||(c=e.shift(),f.push({value:c,type:g,matches:e}),h=h.slice(c.length));if(!c)break}return b?h.length:h?fa.error(a):z(a,i).slice(0)};function qa(a){for(var b=0,c=a.length,d="";c>b;b++)d+=a[b].value;return d}function ra(a,b,c){var d=b.dir,e=c&&"parentNode"===d,f=x++;return b.first?function(b,c,f){while(b=b[d])if(1===b.nodeType||e)return a(b,c,f)}:function(b,c,g){var h,i,j,k=[w,f];if(g){while(b=b[d])if((1===b.nodeType||e)&&a(b,c,g))return!0}else while(b=b[d])if(1===b.nodeType||e){if(j=b[u]||(b[u]={}),i=j[b.uniqueID]||(j[b.uniqueID]={}),(h=i[d])&&h[0]===w&&h[1]===f)return k[2]=h[2];if(i[d]=k,k[2]=a(b,c,g))return!0}}}function sa(a){return a.length>1?function(b,c,d){var e=a.length;while(e--)if(!a[e](b,c,d))return!1;return!0}:a[0]}function ta(a,b,c){for(var d=0,e=b.length;e>d;d++)fa(a,b[d],c);return c}function ua(a,b,c,d,e){for(var f,g=[],h=0,i=a.length,j=null!=b;i>h;h++)(f=a[h])&&(c&&!c(f,d,e)||(g.push(f),j&&b.push(h)));return g}function va(a,b,c,d,e,f){return d&&!d[u]&&(d=va(d)),e&&!e[u]&&(e=va(e,f)),ha(function(f,g,h,i){var j,k,l,m=[],n=[],o=g.length,p=f||ta(b||"*",h.nodeType?[h]:h,[]),q=!a||!f&&b?p:ua(p,m,a,h,i),r=c?e||(f?a:o||d)?[]:g:q;if(c&&c(q,r,h,i),d){j=ua(r,n),d(j,[],h,i),k=j.length;while(k--)(l=j[k])&&(r[n[k]]=!(q[n[k]]=l))}if(f){if(e||a){if(e){j=[],k=r.length;while(k--)(l=r[k])&&j.push(q[k]=l);e(null,r=[],j,i)}k=r.length;while(k--)(l=r[k])&&(j=e?J(f,l):m[k])>-1&&(f[j]=!(g[j]=l))}}else r=ua(r===g?r.splice(o,r.length):r),e?e(null,g,r,i):H.apply(g,r)})}function wa(a){for(var b,c,e,f=a.length,g=d.relative[a[0].type],h=g||d.relative[" "],i=g?1:0,k=ra(function(a){return a===b},h,!0),l=ra(function(a){return J(b,a)>-1},h,!0),m=[function(a,c,d){var e=!g&&(d||c!==j)||((b=c).nodeType?k(a,c,d):l(a,c,d));return b=null,e}];f>i;i++)if(c=d.relative[a[i].type])m=[ra(sa(m),c)];else{if(c=d.filter[a[i].type].apply(null,a[i].matches),c[u]){for(e=++i;f>e;e++)if(d.relative[a[e].type])break;return va(i>1&&sa(m),i>1&&qa(a.slice(0,i-1).concat({value:" "===a[i-2].type?"*":""})).replace(Q,"$1"),c,e>i&&wa(a.slice(i,e)),f>e&&wa(a=a.slice(e)),f>e&&qa(a))}m.push(c)}return sa(m)}function xa(a,b){var c=b.length>0,e=a.length>0,f=function(f,g,h,i,k){var l,o,q,r=0,s="0",t=f&&[],u=[],v=j,x=f||e&&d.find.TAG("*",k),y=w+=null==v?1:Math.random()||.1,z=x.length;for(k&&(j=g===n||g||k);s!==z&&null!=(l=x[s]);s++){if(e&&l){o=0,g||l.ownerDocument===n||(m(l),h=!p);while(q=a[o++])if(q(l,g||n,h)){i.push(l);break}k&&(w=y)}c&&((l=!q&&l)&&r--,f&&t.push(l))}if(r+=s,c&&s!==r){o=0;while(q=b[o++])q(t,u,g,h);if(f){if(r>0)while(s--)t[s]||u[s]||(u[s]=F.call(i));u=ua(u)}H.apply(i,u),k&&!f&&u.length>0&&r+b.length>1&&fa.uniqueSort(i)}return k&&(w=y,j=v),t};return c?ha(f):f}return h=fa.compile=function(a,b){var c,d=[],e=[],f=A[a+" "];if(!f){b||(b=g(a)),c=b.length;while(c--)f=wa(b[c]),f[u]?d.push(f):e.push(f);f=A(a,xa(e,d)),f.selector=a}return f},i=fa.select=function(a,b,e,f){var i,j,k,l,m,n="function"==typeof a&&a,o=!f&&g(a=n.selector||a);if(e=e||[],1===o.length){if(j=o[0]=o[0].slice(0),j.length>2&&"ID"===(k=j[0]).type&&c.getById&&9===b.nodeType&&p&&d.relative[j[1].type]){if(b=(d.find.ID(k.matches[0].replace(ba,ca),b)||[])[0],!b)return e;n&&(b=b.parentNode),a=a.slice(j.shift().value.length)}i=W.needsContext.test(a)?0:j.length;while(i--){if(k=j[i],d.relative[l=k.type])break;if((m=d.find[l])&&(f=m(k.matches[0].replace(ba,ca),_.test(j[0].type)&&oa(b.parentNode)||b))){if(j.splice(i,1),a=f.length&&qa(j),!a)return H.apply(e,f),e;break}}}return(n||h(a,o))(f,b,!p,e,!b||_.test(a)&&oa(b.parentNode)||b),e},c.sortStable=u.split("").sort(B).join("")===u,c.detectDuplicates=!!l,m(),c.sortDetached=ia(function(a){return 1&a.compareDocumentPosition(n.createElement("div"))}),ia(function(a){return a.innerHTML="<a href='#'></a>","#"===a.firstChild.getAttribute("href")})||ja("type|href|height|width",function(a,b,c){return c?void 0:a.getAttribute(b,"type"===b.toLowerCase()?1:2)}),c.attributes&&ia(function(a){return a.innerHTML="<input/>",a.firstChild.setAttribute("value",""),""===a.firstChild.getAttribute("value")})||ja("value",function(a,b,c){return c||"input"!==a.nodeName.toLowerCase()?void 0:a.defaultValue}),ia(function(a){return null==a.getAttribute("disabled")})||ja(K,function(a,b,c){var d;return c?void 0:a[b]===!0?b.toLowerCase():(d=a.getAttributeNode(b))&&d.specified?d.value:null}),fa}(a);n.find=t,n.expr=t.selectors,n.expr[":"]=n.expr.pseudos,n.uniqueSort=n.unique=t.uniqueSort,n.text=t.getText,n.isXMLDoc=t.isXML,n.contains=t.contains;var u=function(a,b,c){var d=[],e=void 0!==c;while((a=a[b])&&9!==a.nodeType)if(1===a.nodeType){if(e&&n(a).is(c))break;d.push(a)}return d},v=function(a,b){for(var c=[];a;a=a.nextSibling)1===a.nodeType&&a!==b&&c.push(a);return c},w=n.expr.match.needsContext,x=/^<([\w-]+)\s*\/?>(?:<\/\1>|)$/,y=/^.[^:#\[\.,]*$/;function z(a,b,c){if(n.isFunction(b))return n.grep(a,function(a,d){return!!b.call(a,d,a)!==c});if(b.nodeType)return n.grep(a,function(a){return a===b!==c});if("string"==typeof b){if(y.test(b))return n.filter(b,a,c);b=n.filter(b,a)}return n.grep(a,function(a){return h.call(b,a)>-1!==c})}n.filter=function(a,b,c){var d=b[0];return c&&(a=":not("+a+")"),1===b.length&&1===d.nodeType?n.find.matchesSelector(d,a)?[d]:[]:n.find.matches(a,n.grep(b,function(a){return 1===a.nodeType}))},n.fn.extend({find:function(a){var b,c=this.length,d=[],e=this;if("string"!=typeof a)return this.pushStack(n(a).filter(function(){for(b=0;c>b;b++)if(n.contains(e[b],this))return!0}));for(b=0;c>b;b++)n.find(a,e[b],d);return d=this.pushStack(c>1?n.unique(d):d),d.selector=this.selector?this.selector+" "+a:a,d},filter:function(a){return this.pushStack(z(this,a||[],!1))},not:function(a){return this.pushStack(z(this,a||[],!0))},is:function(a){return!!z(this,"string"==typeof a&&w.test(a)?n(a):a||[],!1).length}});var A,B=/^(?:\s*(<[\w\W]+>)[^>]*|#([\w-]*))$/,C=n.fn.init=function(a,b,c){var e,f;if(!a)return this;if(c=c||A,"string"==typeof a){if(e="<"===a[0]&&">"===a[a.length-1]&&a.length>=3?[null,a,null]:B.exec(a),!e||!e[1]&&b)return!b||b.jquery?(b||c).find(a):this.constructor(b).find(a);if(e[1]){if(b=b instanceof n?b[0]:b,n.merge(this,n.parseHTML(e[1],b&&b.nodeType?b.ownerDocument||b:d,!0)),x.test(e[1])&&n.isPlainObject(b))for(e in b)n.isFunction(this[e])?this[e](b[e]):this.attr(e,b[e]);return this}return f=d.getElementById(e[2]),f&&f.parentNode&&(this.length=1,this[0]=f),this.context=d,this.selector=a,this}return a.nodeType?(this.context=this[0]=a,this.length=1,this):n.isFunction(a)?void 0!==c.ready?c.ready(a):a(n):(void 0!==a.selector&&(this.selector=a.selector,this.context=a.context),n.makeArray(a,this))};C.prototype=n.fn,A=n(d);var D=/^(?:parents|prev(?:Until|All))/,E={children:!0,contents:!0,next:!0,prev:!0};n.fn.extend({has:function(a){var b=n(a,this),c=b.length;return this.filter(function(){for(var a=0;c>a;a++)if(n.contains(this,b[a]))return!0})},closest:function(a,b){for(var c,d=0,e=this.length,f=[],g=w.test(a)||"string"!=typeof a?n(a,b||this.context):0;e>d;d++)for(c=this[d];c&&c!==b;c=c.parentNode)if(c.nodeType<11&&(g?g.index(c)>-1:1===c.nodeType&&n.find.matchesSelector(c,a))){f.push(c);break}return this.pushStack(f.length>1?n.uniqueSort(f):f)},index:function(a){return a?"string"==typeof a?h.call(n(a),this[0]):h.call(this,a.jquery?a[0]:a):this[0]&&this[0].parentNode?this.first().prevAll().length:-1},add:function(a,b){return this.pushStack(n.uniqueSort(n.merge(this.get(),n(a,b))))},addBack:function(a){return this.add(null==a?this.prevObject:this.prevObject.filter(a))}});function F(a,b){while((a=a[b])&&1!==a.nodeType);return a}n.each({parent:function(a){var b=a.parentNode;return b&&11!==b.nodeType?b:null},parents:function(a){return u(a,"parentNode")},parentsUntil:function(a,b,c){return u(a,"parentNode",c)},next:function(a){return F(a,"nextSibling")},prev:function(a){return F(a,"previousSibling")},nextAll:function(a){return u(a,"nextSibling")},prevAll:function(a){return u(a,"previousSibling")},nextUntil:function(a,b,c){return u(a,"nextSibling",c)},prevUntil:function(a,b,c){return u(a,"previousSibling",c)},siblings:function(a){return v((a.parentNode||{}).firstChild,a)},children:function(a){return v(a.firstChild)},contents:function(a){return a.contentDocument||n.merge([],a.childNodes)}},function(a,b){n.fn[a]=function(c,d){var e=n.map(this,b,c);return"Until"!==a.slice(-5)&&(d=c),d&&"string"==typeof d&&(e=n.filter(d,e)),this.length>1&&(E[a]||n.uniqueSort(e),D.test(a)&&e.reverse()),this.pushStack(e)}});var G=/\S+/g;function H(a){var b={};return n.each(a.match(G)||[],function(a,c){b[c]=!0}),b}n.Callbacks=function(a){a="string"==typeof a?H(a):n.extend({},a);var b,c,d,e,f=[],g=[],h=-1,i=function(){for(e=a.once,d=b=!0;g.length;h=-1){c=g.shift();while(++h<f.length)f[h].apply(c[0],c[1])===!1&&a.stopOnFalse&&(h=f.length,c=!1)}a.memory||(c=!1),b=!1,e&&(f=c?[]:"")},j={add:function(){return f&&(c&&!b&&(h=f.length-1,g.push(c)),function d(b){n.each(b,function(b,c){n.isFunction(c)?a.unique&&j.has(c)||f.push(c):c&&c.length&&"string"!==n.type(c)&&d(c)})}(arguments),c&&!b&&i()),this},remove:function(){return n.each(arguments,function(a,b){var c;while((c=n.inArray(b,f,c))>-1)f.splice(c,1),h>=c&&h--}),this},has:function(a){return a?n.inArray(a,f)>-1:f.length>0},empty:function(){return f&&(f=[]),this},disable:function(){return e=g=[],f=c="",this},disabled:function(){return!f},lock:function(){return e=g=[],c||(f=c=""),this},locked:function(){return!!e},fireWith:function(a,c){return e||(c=c||[],c=[a,c.slice?c.slice():c],g.push(c),b||i()),this},fire:function(){return j.fireWith(this,arguments),this},fired:function(){return!!d}};return j},n.extend({Deferred:function(a){var b=[["resolve","done",n.Callbacks("once memory"),"resolved"],["reject","fail",n.Callbacks("once memory"),"rejected"],["notify","progress",n.Callbacks("memory")]],c="pending",d={state:function(){return c},always:function(){return e.done(arguments).fail(arguments),this},then:function(){var a=arguments;return n.Deferred(function(c){n.each(b,function(b,f){var g=n.isFunction(a[b])&&a[b];e[f[1]](function(){var a=g&&g.apply(this,arguments);a&&n.isFunction(a.promise)?a.promise().progress(c.notify).done(c.resolve).fail(c.reject):c[f[0]+"With"](this===d?c.promise():this,g?[a]:arguments)})}),a=null}).promise()},promise:function(a){return null!=a?n.extend(a,d):d}},e={};return d.pipe=d.then,n.each(b,function(a,f){var g=f[2],h=f[3];d[f[1]]=g.add,h&&g.add(function(){c=h},b[1^a][2].disable,b[2][2].lock),e[f[0]]=function(){return e[f[0]+"With"](this===e?d:this,arguments),this},e[f[0]+"With"]=g.fireWith}),d.promise(e),a&&a.call(e,e),e},when:function(a){var b=0,c=e.call(arguments),d=c.length,f=1!==d||a&&n.isFunction(a.promise)?d:0,g=1===f?a:n.Deferred(),h=function(a,b,c){return function(d){b[a]=this,c[a]=arguments.length>1?e.call(arguments):d,c===i?g.notifyWith(b,c):--f||g.resolveWith(b,c)}},i,j,k;if(d>1)for(i=new Array(d),j=new Array(d),k=new Array(d);d>b;b++)c[b]&&n.isFunction(c[b].promise)?c[b].promise().progress(h(b,j,i)).done(h(b,k,c)).fail(g.reject):--f;return f||g.resolveWith(k,c),g.promise()}});var I;n.fn.ready=function(a){return n.ready.promise().done(a),this},n.extend({isReady:!1,readyWait:1,holdReady:function(a){a?n.readyWait++:n.ready(!0)},ready:function(a){(a===!0?--n.readyWait:n.isReady)||(n.isReady=!0,a!==!0&&--n.readyWait>0||(I.resolveWith(d,[n]),n.fn.triggerHandler&&(n(d).triggerHandler("ready"),n(d).off("ready"))))}});function J(){d.removeEventListener("DOMContentLoaded",J),a.removeEventListener("load",J),n.ready()}n.ready.promise=function(b){return I||(I=n.Deferred(),"complete"===d.readyState||"loading"!==d.readyState&&!d.documentElement.doScroll?a.setTimeout(n.ready):(d.addEventListener("DOMContentLoaded",J),a.addEventListener("load",J))),I.promise(b)},n.ready.promise();var K=function(a,b,c,d,e,f,g){var h=0,i=a.length,j=null==c;if("object"===n.type(c)){e=!0;for(h in c)K(a,b,h,c[h],!0,f,g)}else if(void 0!==d&&(e=!0,n.isFunction(d)||(g=!0),j&&(g?(b.call(a,d),b=null):(j=b,b=function(a,b,c){return j.call(n(a),c)})),b))for(;i>h;h++)b(a[h],c,g?d:d.call(a[h],h,b(a[h],c)));return e?a:j?b.call(a):i?b(a[0],c):f},L=function(a){return 1===a.nodeType||9===a.nodeType||!+a.nodeType};function M(){this.expando=n.expando+M.uid++}M.uid=1,M.prototype={register:function(a,b){var c=b||{};return a.nodeType?a[this.expando]=c:Object.defineProperty(a,this.expando,{value:c,writable:!0,configurable:!0}),a[this.expando]},cache:function(a){if(!L(a))return{};var b=a[this.expando];return b||(b={},L(a)&&(a.nodeType?a[this.expando]=b:Object.defineProperty(a,this.expando,{value:b,configurable:!0}))),b},set:function(a,b,c){var d,e=this.cache(a);if("string"==typeof b)e[b]=c;else for(d in b)e[d]=b[d];return e},get:function(a,b){return void 0===b?this.cache(a):a[this.expando]&&a[this.expando][b]},access:function(a,b,c){var d;return void 0===b||b&&"string"==typeof b&&void 0===c?(d=this.get(a,b),void 0!==d?d:this.get(a,n.camelCase(b))):(this.set(a,b,c),void 0!==c?c:b)},remove:function(a,b){var c,d,e,f=a[this.expando];if(void 0!==f){if(void 0===b)this.register(a);else{n.isArray(b)?d=b.concat(b.map(n.camelCase)):(e=n.camelCase(b),b in f?d=[b,e]:(d=e,d=d in f?[d]:d.match(G)||[])),c=d.length;while(c--)delete f[d[c]]}(void 0===b||n.isEmptyObject(f))&&(a.nodeType?a[this.expando]=void 0:delete a[this.expando])}},hasData:function(a){var b=a[this.expando];return void 0!==b&&!n.isEmptyObject(b)}};var N=new M,O=new M,P=/^(?:\{[\w\W]*\}|\[[\w\W]*\])$/,Q=/[A-Z]/g;function R(a,b,c){var d;if(void 0===c&&1===a.nodeType)if(d="data-"+b.replace(Q,"-$&").toLowerCase(),c=a.getAttribute(d),"string"==typeof c){try{c="true"===c?!0:"false"===c?!1:"null"===c?null:+c+""===c?+c:P.test(c)?n.parseJSON(c):c;
}catch(e){}O.set(a,b,c)}else c=void 0;return c}n.extend({hasData:function(a){return O.hasData(a)||N.hasData(a)},data:function(a,b,c){return O.access(a,b,c)},removeData:function(a,b){O.remove(a,b)},_data:function(a,b,c){return N.access(a,b,c)},_removeData:function(a,b){N.remove(a,b)}}),n.fn.extend({data:function(a,b){var c,d,e,f=this[0],g=f&&f.attributes;if(void 0===a){if(this.length&&(e=O.get(f),1===f.nodeType&&!N.get(f,"hasDataAttrs"))){c=g.length;while(c--)g[c]&&(d=g[c].name,0===d.indexOf("data-")&&(d=n.camelCase(d.slice(5)),R(f,d,e[d])));N.set(f,"hasDataAttrs",!0)}return e}return"object"==typeof a?this.each(function(){O.set(this,a)}):K(this,function(b){var c,d;if(f&&void 0===b){if(c=O.get(f,a)||O.get(f,a.replace(Q,"-$&").toLowerCase()),void 0!==c)return c;if(d=n.camelCase(a),c=O.get(f,d),void 0!==c)return c;if(c=R(f,d,void 0),void 0!==c)return c}else d=n.camelCase(a),this.each(function(){var c=O.get(this,d);O.set(this,d,b),a.indexOf("-")>-1&&void 0!==c&&O.set(this,a,b)})},null,b,arguments.length>1,null,!0)},removeData:function(a){return this.each(function(){O.remove(this,a)})}}),n.extend({queue:function(a,b,c){var d;return a?(b=(b||"fx")+"queue",d=N.get(a,b),c&&(!d||n.isArray(c)?d=N.access(a,b,n.makeArray(c)):d.push(c)),d||[]):void 0},dequeue:function(a,b){b=b||"fx";var c=n.queue(a,b),d=c.length,e=c.shift(),f=n._queueHooks(a,b),g=function(){n.dequeue(a,b)};"inprogress"===e&&(e=c.shift(),d--),e&&("fx"===b&&c.unshift("inprogress"),delete f.stop,e.call(a,g,f)),!d&&f&&f.empty.fire()},_queueHooks:function(a,b){var c=b+"queueHooks";return N.get(a,c)||N.access(a,c,{empty:n.Callbacks("once memory").add(function(){N.remove(a,[b+"queue",c])})})}}),n.fn.extend({queue:function(a,b){var c=2;return"string"!=typeof a&&(b=a,a="fx",c--),arguments.length<c?n.queue(this[0],a):void 0===b?this:this.each(function(){var c=n.queue(this,a,b);n._queueHooks(this,a),"fx"===a&&"inprogress"!==c[0]&&n.dequeue(this,a)})},dequeue:function(a){return this.each(function(){n.dequeue(this,a)})},clearQueue:function(a){return this.queue(a||"fx",[])},promise:function(a,b){var c,d=1,e=n.Deferred(),f=this,g=this.length,h=function(){--d||e.resolveWith(f,[f])};"string"!=typeof a&&(b=a,a=void 0),a=a||"fx";while(g--)c=N.get(f[g],a+"queueHooks"),c&&c.empty&&(d++,c.empty.add(h));return h(),e.promise(b)}});var S=/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/.source,T=new RegExp("^(?:([+-])=|)("+S+")([a-z%]*)$","i"),U=["Top","Right","Bottom","Left"],V=function(a,b){return a=b||a,"none"===n.css(a,"display")||!n.contains(a.ownerDocument,a)};function W(a,b,c,d){var e,f=1,g=20,h=d?function(){return d.cur()}:function(){return n.css(a,b,"")},i=h(),j=c&&c[3]||(n.cssNumber[b]?"":"px"),k=(n.cssNumber[b]||"px"!==j&&+i)&&T.exec(n.css(a,b));if(k&&k[3]!==j){j=j||k[3],c=c||[],k=+i||1;do f=f||".5",k/=f,n.style(a,b,k+j);while(f!==(f=h()/i)&&1!==f&&--g)}return c&&(k=+k||+i||0,e=c[1]?k+(c[1]+1)*c[2]:+c[2],d&&(d.unit=j,d.start=k,d.end=e)),e}var X=/^(?:checkbox|radio)$/i,Y=/<([\w:-]+)/,Z=/^$|\/(?:java|ecma)script/i,$={option:[1,"<select multiple='multiple'>","</select>"],thead:[1,"<table>","</table>"],col:[2,"<table><colgroup>","</colgroup></table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:[0,"",""]};$.optgroup=$.option,$.tbody=$.tfoot=$.colgroup=$.caption=$.thead,$.th=$.td;function _(a,b){var c="undefined"!=typeof a.getElementsByTagName?a.getElementsByTagName(b||"*"):"undefined"!=typeof a.querySelectorAll?a.querySelectorAll(b||"*"):[];return void 0===b||b&&n.nodeName(a,b)?n.merge([a],c):c}function aa(a,b){for(var c=0,d=a.length;d>c;c++)N.set(a[c],"globalEval",!b||N.get(b[c],"globalEval"))}var ba=/<|&#?\w+;/;function ca(a,b,c,d,e){for(var f,g,h,i,j,k,l=b.createDocumentFragment(),m=[],o=0,p=a.length;p>o;o++)if(f=a[o],f||0===f)if("object"===n.type(f))n.merge(m,f.nodeType?[f]:f);else if(ba.test(f)){g=g||l.appendChild(b.createElement("div")),h=(Y.exec(f)||["",""])[1].toLowerCase(),i=$[h]||$._default,g.innerHTML=i[1]+n.htmlPrefilter(f)+i[2],k=i[0];while(k--)g=g.lastChild;n.merge(m,g.childNodes),g=l.firstChild,g.textContent=""}else m.push(b.createTextNode(f));l.textContent="",o=0;while(f=m[o++])if(d&&n.inArray(f,d)>-1)e&&e.push(f);else if(j=n.contains(f.ownerDocument,f),g=_(l.appendChild(f),"script"),j&&aa(g),c){k=0;while(f=g[k++])Z.test(f.type||"")&&c.push(f)}return l}!function(){var a=d.createDocumentFragment(),b=a.appendChild(d.createElement("div")),c=d.createElement("input");c.setAttribute("type","radio"),c.setAttribute("checked","checked"),c.setAttribute("name","t"),b.appendChild(c),l.checkClone=b.cloneNode(!0).cloneNode(!0).lastChild.checked,b.innerHTML="<textarea>x</textarea>",l.noCloneChecked=!!b.cloneNode(!0).lastChild.defaultValue}();var da=/^key/,ea=/^(?:mouse|pointer|contextmenu|drag|drop)|click/,fa=/^([^.]*)(?:\.(.+)|)/;function ga(){return!0}function ha(){return!1}function ia(){try{return d.activeElement}catch(a){}}function ja(a,b,c,d,e,f){var g,h;if("object"==typeof b){"string"!=typeof c&&(d=d||c,c=void 0);for(h in b)ja(a,h,c,d,b[h],f);return a}if(null==d&&null==e?(e=c,d=c=void 0):null==e&&("string"==typeof c?(e=d,d=void 0):(e=d,d=c,c=void 0)),e===!1)e=ha;else if(!e)return a;return 1===f&&(g=e,e=function(a){return n().off(a),g.apply(this,arguments)},e.guid=g.guid||(g.guid=n.guid++)),a.each(function(){n.event.add(this,b,e,d,c)})}n.event={global:{},add:function(a,b,c,d,e){var f,g,h,i,j,k,l,m,o,p,q,r=N.get(a);if(r){c.handler&&(f=c,c=f.handler,e=f.selector),c.guid||(c.guid=n.guid++),(i=r.events)||(i=r.events={}),(g=r.handle)||(g=r.handle=function(b){return"undefined"!=typeof n&&n.event.triggered!==b.type?n.event.dispatch.apply(a,arguments):void 0}),b=(b||"").match(G)||[""],j=b.length;while(j--)h=fa.exec(b[j])||[],o=q=h[1],p=(h[2]||"").split(".").sort(),o&&(l=n.event.special[o]||{},o=(e?l.delegateType:l.bindType)||o,l=n.event.special[o]||{},k=n.extend({type:o,origType:q,data:d,handler:c,guid:c.guid,selector:e,needsContext:e&&n.expr.match.needsContext.test(e),namespace:p.join(".")},f),(m=i[o])||(m=i[o]=[],m.delegateCount=0,l.setup&&l.setup.call(a,d,p,g)!==!1||a.addEventListener&&a.addEventListener(o,g)),l.add&&(l.add.call(a,k),k.handler.guid||(k.handler.guid=c.guid)),e?m.splice(m.delegateCount++,0,k):m.push(k),n.event.global[o]=!0)}},remove:function(a,b,c,d,e){var f,g,h,i,j,k,l,m,o,p,q,r=N.hasData(a)&&N.get(a);if(r&&(i=r.events)){b=(b||"").match(G)||[""],j=b.length;while(j--)if(h=fa.exec(b[j])||[],o=q=h[1],p=(h[2]||"").split(".").sort(),o){l=n.event.special[o]||{},o=(d?l.delegateType:l.bindType)||o,m=i[o]||[],h=h[2]&&new RegExp("(^|\\.)"+p.join("\\.(?:.*\\.|)")+"(\\.|$)"),g=f=m.length;while(f--)k=m[f],!e&&q!==k.origType||c&&c.guid!==k.guid||h&&!h.test(k.namespace)||d&&d!==k.selector&&("**"!==d||!k.selector)||(m.splice(f,1),k.selector&&m.delegateCount--,l.remove&&l.remove.call(a,k));g&&!m.length&&(l.teardown&&l.teardown.call(a,p,r.handle)!==!1||n.removeEvent(a,o,r.handle),delete i[o])}else for(o in i)n.event.remove(a,o+b[j],c,d,!0);n.isEmptyObject(i)&&N.remove(a,"handle events")}},dispatch:function(a){a=n.event.fix(a);var b,c,d,f,g,h=[],i=e.call(arguments),j=(N.get(this,"events")||{})[a.type]||[],k=n.event.special[a.type]||{};if(i[0]=a,a.delegateTarget=this,!k.preDispatch||k.preDispatch.call(this,a)!==!1){h=n.event.handlers.call(this,a,j),b=0;while((f=h[b++])&&!a.isPropagationStopped()){a.currentTarget=f.elem,c=0;while((g=f.handlers[c++])&&!a.isImmediatePropagationStopped())a.rnamespace&&!a.rnamespace.test(g.namespace)||(a.handleObj=g,a.data=g.data,d=((n.event.special[g.origType]||{}).handle||g.handler).apply(f.elem,i),void 0!==d&&(a.result=d)===!1&&(a.preventDefault(),a.stopPropagation()))}return k.postDispatch&&k.postDispatch.call(this,a),a.result}},handlers:function(a,b){var c,d,e,f,g=[],h=b.delegateCount,i=a.target;if(h&&i.nodeType&&("click"!==a.type||isNaN(a.button)||a.button<1))for(;i!==this;i=i.parentNode||this)if(1===i.nodeType&&(i.disabled!==!0||"click"!==a.type)){for(d=[],c=0;h>c;c++)f=b[c],e=f.selector+" ",void 0===d[e]&&(d[e]=f.needsContext?n(e,this).index(i)>-1:n.find(e,this,null,[i]).length),d[e]&&d.push(f);d.length&&g.push({elem:i,handlers:d})}return h<b.length&&g.push({elem:this,handlers:b.slice(h)}),g},props:"altKey bubbles cancelable ctrlKey currentTarget detail eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(a,b){return null==a.which&&(a.which=null!=b.charCode?b.charCode:b.keyCode),a}},mouseHooks:{props:"button buttons clientX clientY offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(a,b){var c,e,f,g=b.button;return null==a.pageX&&null!=b.clientX&&(c=a.target.ownerDocument||d,e=c.documentElement,f=c.body,a.pageX=b.clientX+(e&&e.scrollLeft||f&&f.scrollLeft||0)-(e&&e.clientLeft||f&&f.clientLeft||0),a.pageY=b.clientY+(e&&e.scrollTop||f&&f.scrollTop||0)-(e&&e.clientTop||f&&f.clientTop||0)),a.which||void 0===g||(a.which=1&g?1:2&g?3:4&g?2:0),a}},fix:function(a){if(a[n.expando])return a;var b,c,e,f=a.type,g=a,h=this.fixHooks[f];h||(this.fixHooks[f]=h=ea.test(f)?this.mouseHooks:da.test(f)?this.keyHooks:{}),e=h.props?this.props.concat(h.props):this.props,a=new n.Event(g),b=e.length;while(b--)c=e[b],a[c]=g[c];return a.target||(a.target=d),3===a.target.nodeType&&(a.target=a.target.parentNode),h.filter?h.filter(a,g):a},special:{load:{noBubble:!0},focus:{trigger:function(){return this!==ia()&&this.focus?(this.focus(),!1):void 0},delegateType:"focusin"},blur:{trigger:function(){return this===ia()&&this.blur?(this.blur(),!1):void 0},delegateType:"focusout"},click:{trigger:function(){return"checkbox"===this.type&&this.click&&n.nodeName(this,"input")?(this.click(),!1):void 0},_default:function(a){return n.nodeName(a.target,"a")}},beforeunload:{postDispatch:function(a){void 0!==a.result&&a.originalEvent&&(a.originalEvent.returnValue=a.result)}}}},n.removeEvent=function(a,b,c){a.removeEventListener&&a.removeEventListener(b,c)},n.Event=function(a,b){return this instanceof n.Event?(a&&a.type?(this.originalEvent=a,this.type=a.type,this.isDefaultPrevented=a.defaultPrevented||void 0===a.defaultPrevented&&a.returnValue===!1?ga:ha):this.type=a,b&&n.extend(this,b),this.timeStamp=a&&a.timeStamp||n.now(),void(this[n.expando]=!0)):new n.Event(a,b)},n.Event.prototype={constructor:n.Event,isDefaultPrevented:ha,isPropagationStopped:ha,isImmediatePropagationStopped:ha,preventDefault:function(){var a=this.originalEvent;this.isDefaultPrevented=ga,a&&a.preventDefault()},stopPropagation:function(){var a=this.originalEvent;this.isPropagationStopped=ga,a&&a.stopPropagation()},stopImmediatePropagation:function(){var a=this.originalEvent;this.isImmediatePropagationStopped=ga,a&&a.stopImmediatePropagation(),this.stopPropagation()}},n.each({mouseenter:"mouseover",mouseleave:"mouseout",pointerenter:"pointerover",pointerleave:"pointerout"},function(a,b){n.event.special[a]={delegateType:b,bindType:b,handle:function(a){var c,d=this,e=a.relatedTarget,f=a.handleObj;return e&&(e===d||n.contains(d,e))||(a.type=f.origType,c=f.handler.apply(this,arguments),a.type=b),c}}}),n.fn.extend({on:function(a,b,c,d){return ja(this,a,b,c,d)},one:function(a,b,c,d){return ja(this,a,b,c,d,1)},off:function(a,b,c){var d,e;if(a&&a.preventDefault&&a.handleObj)return d=a.handleObj,n(a.delegateTarget).off(d.namespace?d.origType+"."+d.namespace:d.origType,d.selector,d.handler),this;if("object"==typeof a){for(e in a)this.off(e,b,a[e]);return this}return b!==!1&&"function"!=typeof b||(c=b,b=void 0),c===!1&&(c=ha),this.each(function(){n.event.remove(this,a,c,b)})}});var ka=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:-]+)[^>]*)\/>/gi,la=/<script|<style|<link/i,ma=/checked\s*(?:[^=]|=\s*.checked.)/i,na=/^true\/(.*)/,oa=/^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g;function pa(a,b){return n.nodeName(a,"table")&&n.nodeName(11!==b.nodeType?b:b.firstChild,"tr")?a.getElementsByTagName("tbody")[0]||a.appendChild(a.ownerDocument.createElement("tbody")):a}function qa(a){return a.type=(null!==a.getAttribute("type"))+"/"+a.type,a}function ra(a){var b=na.exec(a.type);return b?a.type=b[1]:a.removeAttribute("type"),a}function sa(a,b){var c,d,e,f,g,h,i,j;if(1===b.nodeType){if(N.hasData(a)&&(f=N.access(a),g=N.set(b,f),j=f.events)){delete g.handle,g.events={};for(e in j)for(c=0,d=j[e].length;d>c;c++)n.event.add(b,e,j[e][c])}O.hasData(a)&&(h=O.access(a),i=n.extend({},h),O.set(b,i))}}function ta(a,b){var c=b.nodeName.toLowerCase();"input"===c&&X.test(a.type)?b.checked=a.checked:"input"!==c&&"textarea"!==c||(b.defaultValue=a.defaultValue)}function ua(a,b,c,d){b=f.apply([],b);var e,g,h,i,j,k,m=0,o=a.length,p=o-1,q=b[0],r=n.isFunction(q);if(r||o>1&&"string"==typeof q&&!l.checkClone&&ma.test(q))return a.each(function(e){var f=a.eq(e);r&&(b[0]=q.call(this,e,f.html())),ua(f,b,c,d)});if(o&&(e=ca(b,a[0].ownerDocument,!1,a,d),g=e.firstChild,1===e.childNodes.length&&(e=g),g||d)){for(h=n.map(_(e,"script"),qa),i=h.length;o>m;m++)j=e,m!==p&&(j=n.clone(j,!0,!0),i&&n.merge(h,_(j,"script"))),c.call(a[m],j,m);if(i)for(k=h[h.length-1].ownerDocument,n.map(h,ra),m=0;i>m;m++)j=h[m],Z.test(j.type||"")&&!N.access(j,"globalEval")&&n.contains(k,j)&&(j.src?n._evalUrl&&n._evalUrl(j.src):n.globalEval(j.textContent.replace(oa,"")))}return a}function va(a,b,c){for(var d,e=b?n.filter(b,a):a,f=0;null!=(d=e[f]);f++)c||1!==d.nodeType||n.cleanData(_(d)),d.parentNode&&(c&&n.contains(d.ownerDocument,d)&&aa(_(d,"script")),d.parentNode.removeChild(d));return a}n.extend({htmlPrefilter:function(a){return a.replace(ka,"<$1></$2>")},clone:function(a,b,c){var d,e,f,g,h=a.cloneNode(!0),i=n.contains(a.ownerDocument,a);if(!(l.noCloneChecked||1!==a.nodeType&&11!==a.nodeType||n.isXMLDoc(a)))for(g=_(h),f=_(a),d=0,e=f.length;e>d;d++)ta(f[d],g[d]);if(b)if(c)for(f=f||_(a),g=g||_(h),d=0,e=f.length;e>d;d++)sa(f[d],g[d]);else sa(a,h);return g=_(h,"script"),g.length>0&&aa(g,!i&&_(a,"script")),h},cleanData:function(a){for(var b,c,d,e=n.event.special,f=0;void 0!==(c=a[f]);f++)if(L(c)){if(b=c[N.expando]){if(b.events)for(d in b.events)e[d]?n.event.remove(c,d):n.removeEvent(c,d,b.handle);c[N.expando]=void 0}c[O.expando]&&(c[O.expando]=void 0)}}}),n.fn.extend({domManip:ua,detach:function(a){return va(this,a,!0)},remove:function(a){return va(this,a)},text:function(a){return K(this,function(a){return void 0===a?n.text(this):this.empty().each(function(){1!==this.nodeType&&11!==this.nodeType&&9!==this.nodeType||(this.textContent=a)})},null,a,arguments.length)},append:function(){return ua(this,arguments,function(a){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var b=pa(this,a);b.appendChild(a)}})},prepend:function(){return ua(this,arguments,function(a){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var b=pa(this,a);b.insertBefore(a,b.firstChild)}})},before:function(){return ua(this,arguments,function(a){this.parentNode&&this.parentNode.insertBefore(a,this)})},after:function(){return ua(this,arguments,function(a){this.parentNode&&this.parentNode.insertBefore(a,this.nextSibling)})},empty:function(){for(var a,b=0;null!=(a=this[b]);b++)1===a.nodeType&&(n.cleanData(_(a,!1)),a.textContent="");return this},clone:function(a,b){return a=null==a?!1:a,b=null==b?a:b,this.map(function(){return n.clone(this,a,b)})},html:function(a){return K(this,function(a){var b=this[0]||{},c=0,d=this.length;if(void 0===a&&1===b.nodeType)return b.innerHTML;if("string"==typeof a&&!la.test(a)&&!$[(Y.exec(a)||["",""])[1].toLowerCase()]){a=n.htmlPrefilter(a);try{for(;d>c;c++)b=this[c]||{},1===b.nodeType&&(n.cleanData(_(b,!1)),b.innerHTML=a);b=0}catch(e){}}b&&this.empty().append(a)},null,a,arguments.length)},replaceWith:function(){var a=[];return ua(this,arguments,function(b){var c=this.parentNode;n.inArray(this,a)<0&&(n.cleanData(_(this)),c&&c.replaceChild(b,this))},a)}}),n.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(a,b){n.fn[a]=function(a){for(var c,d=[],e=n(a),f=e.length-1,h=0;f>=h;h++)c=h===f?this:this.clone(!0),n(e[h])[b](c),g.apply(d,c.get());return this.pushStack(d)}});var wa,xa={HTML:"block",BODY:"block"};function ya(a,b){var c=n(b.createElement(a)).appendTo(b.body),d=n.css(c[0],"display");return c.detach(),d}function za(a){var b=d,c=xa[a];return c||(c=ya(a,b),"none"!==c&&c||(wa=(wa||n("<iframe frameborder='0' width='0' height='0'/>")).appendTo(b.documentElement),b=wa[0].contentDocument,b.write(),b.close(),c=ya(a,b),wa.detach()),xa[a]=c),c}var Aa=/^margin/,Ba=new RegExp("^("+S+")(?!px)[a-z%]+$","i"),Ca=function(b){var c=b.ownerDocument.defaultView;return c&&c.opener||(c=a),c.getComputedStyle(b)},Da=function(a,b,c,d){var e,f,g={};for(f in b)g[f]=a.style[f],a.style[f]=b[f];e=c.apply(a,d||[]);for(f in b)a.style[f]=g[f];return e},Ea=d.documentElement;!function(){var b,c,e,f,g=d.createElement("div"),h=d.createElement("div");if(h.style){h.style.backgroundClip="content-box",h.cloneNode(!0).style.backgroundClip="",l.clearCloneStyle="content-box"===h.style.backgroundClip,g.style.cssText="border:0;width:8px;height:0;top:0;left:-9999px;padding:0;margin-top:1px;position:absolute",g.appendChild(h);function i(){h.style.cssText="-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box;position:relative;display:block;margin:auto;border:1px;padding:1px;top:1%;width:50%",h.innerHTML="",Ea.appendChild(g);var d=a.getComputedStyle(h);b="1%"!==d.top,f="2px"===d.marginLeft,c="4px"===d.width,h.style.marginRight="50%",e="4px"===d.marginRight,Ea.removeChild(g)}n.extend(l,{pixelPosition:function(){return i(),b},boxSizingReliable:function(){return null==c&&i(),c},pixelMarginRight:function(){return null==c&&i(),e},reliableMarginLeft:function(){return null==c&&i(),f},reliableMarginRight:function(){var b,c=h.appendChild(d.createElement("div"));return c.style.cssText=h.style.cssText="-webkit-box-sizing:content-box;box-sizing:content-box;display:block;margin:0;border:0;padding:0",c.style.marginRight=c.style.width="0",h.style.width="1px",Ea.appendChild(g),b=!parseFloat(a.getComputedStyle(c).marginRight),Ea.removeChild(g),h.removeChild(c),b}})}}();function Fa(a,b,c){var d,e,f,g,h=a.style;return c=c||Ca(a),g=c?c.getPropertyValue(b)||c[b]:void 0,""!==g&&void 0!==g||n.contains(a.ownerDocument,a)||(g=n.style(a,b)),c&&!l.pixelMarginRight()&&Ba.test(g)&&Aa.test(b)&&(d=h.width,e=h.minWidth,f=h.maxWidth,h.minWidth=h.maxWidth=h.width=g,g=c.width,h.width=d,h.minWidth=e,h.maxWidth=f),void 0!==g?g+"":g}function Ga(a,b){return{get:function(){return a()?void delete this.get:(this.get=b).apply(this,arguments)}}}var Ha=/^(none|table(?!-c[ea]).+)/,Ia={position:"absolute",visibility:"hidden",display:"block"},Ja={letterSpacing:"0",fontWeight:"400"},Ka=["Webkit","O","Moz","ms"],La=d.createElement("div").style;function Ma(a){if(a in La)return a;var b=a[0].toUpperCase()+a.slice(1),c=Ka.length;while(c--)if(a=Ka[c]+b,a in La)return a}function Na(a,b,c){var d=T.exec(b);return d?Math.max(0,d[2]-(c||0))+(d[3]||"px"):b}function Oa(a,b,c,d,e){for(var f=c===(d?"border":"content")?4:"width"===b?1:0,g=0;4>f;f+=2)"margin"===c&&(g+=n.css(a,c+U[f],!0,e)),d?("content"===c&&(g-=n.css(a,"padding"+U[f],!0,e)),"margin"!==c&&(g-=n.css(a,"border"+U[f]+"Width",!0,e))):(g+=n.css(a,"padding"+U[f],!0,e),"padding"!==c&&(g+=n.css(a,"border"+U[f]+"Width",!0,e)));return g}function Pa(b,c,e){var f=!0,g="width"===c?b.offsetWidth:b.offsetHeight,h=Ca(b),i="border-box"===n.css(b,"boxSizing",!1,h);if(d.msFullscreenElement&&a.top!==a&&b.getClientRects().length&&(g=Math.round(100*b.getBoundingClientRect()[c])),0>=g||null==g){if(g=Fa(b,c,h),(0>g||null==g)&&(g=b.style[c]),Ba.test(g))return g;f=i&&(l.boxSizingReliable()||g===b.style[c]),g=parseFloat(g)||0}return g+Oa(b,c,e||(i?"border":"content"),f,h)+"px"}function Qa(a,b){for(var c,d,e,f=[],g=0,h=a.length;h>g;g++)d=a[g],d.style&&(f[g]=N.get(d,"olddisplay"),c=d.style.display,b?(f[g]||"none"!==c||(d.style.display=""),""===d.style.display&&V(d)&&(f[g]=N.access(d,"olddisplay",za(d.nodeName)))):(e=V(d),"none"===c&&e||N.set(d,"olddisplay",e?c:n.css(d,"display"))));for(g=0;h>g;g++)d=a[g],d.style&&(b&&"none"!==d.style.display&&""!==d.style.display||(d.style.display=b?f[g]||"":"none"));return a}n.extend({cssHooks:{opacity:{get:function(a,b){if(b){var c=Fa(a,"opacity");return""===c?"1":c}}}},cssNumber:{animationIterationCount:!0,columnCount:!0,fillOpacity:!0,flexGrow:!0,flexShrink:!0,fontWeight:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{"float":"cssFloat"},style:function(a,b,c,d){if(a&&3!==a.nodeType&&8!==a.nodeType&&a.style){var e,f,g,h=n.camelCase(b),i=a.style;return b=n.cssProps[h]||(n.cssProps[h]=Ma(h)||h),g=n.cssHooks[b]||n.cssHooks[h],void 0===c?g&&"get"in g&&void 0!==(e=g.get(a,!1,d))?e:i[b]:(f=typeof c,"string"===f&&(e=T.exec(c))&&e[1]&&(c=W(a,b,e),f="number"),null!=c&&c===c&&("number"===f&&(c+=e&&e[3]||(n.cssNumber[h]?"":"px")),l.clearCloneStyle||""!==c||0!==b.indexOf("background")||(i[b]="inherit"),g&&"set"in g&&void 0===(c=g.set(a,c,d))||(i[b]=c)),void 0)}},css:function(a,b,c,d){var e,f,g,h=n.camelCase(b);return b=n.cssProps[h]||(n.cssProps[h]=Ma(h)||h),g=n.cssHooks[b]||n.cssHooks[h],g&&"get"in g&&(e=g.get(a,!0,c)),void 0===e&&(e=Fa(a,b,d)),"normal"===e&&b in Ja&&(e=Ja[b]),""===c||c?(f=parseFloat(e),c===!0||isFinite(f)?f||0:e):e}}),n.each(["height","width"],function(a,b){n.cssHooks[b]={get:function(a,c,d){return c?Ha.test(n.css(a,"display"))&&0===a.offsetWidth?Da(a,Ia,function(){return Pa(a,b,d)}):Pa(a,b,d):void 0},set:function(a,c,d){var e,f=d&&Ca(a),g=d&&Oa(a,b,d,"border-box"===n.css(a,"boxSizing",!1,f),f);return g&&(e=T.exec(c))&&"px"!==(e[3]||"px")&&(a.style[b]=c,c=n.css(a,b)),Na(a,c,g)}}}),n.cssHooks.marginLeft=Ga(l.reliableMarginLeft,function(a,b){return b?(parseFloat(Fa(a,"marginLeft"))||a.getBoundingClientRect().left-Da(a,{marginLeft:0},function(){return a.getBoundingClientRect().left}))+"px":void 0}),n.cssHooks.marginRight=Ga(l.reliableMarginRight,function(a,b){return b?Da(a,{display:"inline-block"},Fa,[a,"marginRight"]):void 0}),n.each({margin:"",padding:"",border:"Width"},function(a,b){n.cssHooks[a+b]={expand:function(c){for(var d=0,e={},f="string"==typeof c?c.split(" "):[c];4>d;d++)e[a+U[d]+b]=f[d]||f[d-2]||f[0];return e}},Aa.test(a)||(n.cssHooks[a+b].set=Na)}),n.fn.extend({css:function(a,b){return K(this,function(a,b,c){var d,e,f={},g=0;if(n.isArray(b)){for(d=Ca(a),e=b.length;e>g;g++)f[b[g]]=n.css(a,b[g],!1,d);return f}return void 0!==c?n.style(a,b,c):n.css(a,b)},a,b,arguments.length>1)},show:function(){return Qa(this,!0)},hide:function(){return Qa(this)},toggle:function(a){return"boolean"==typeof a?a?this.show():this.hide():this.each(function(){V(this)?n(this).show():n(this).hide()})}});function Ra(a,b,c,d,e){return new Ra.prototype.init(a,b,c,d,e)}n.Tween=Ra,Ra.prototype={constructor:Ra,init:function(a,b,c,d,e,f){this.elem=a,this.prop=c,this.easing=e||n.easing._default,this.options=b,this.start=this.now=this.cur(),this.end=d,this.unit=f||(n.cssNumber[c]?"":"px")},cur:function(){var a=Ra.propHooks[this.prop];return a&&a.get?a.get(this):Ra.propHooks._default.get(this)},run:function(a){var b,c=Ra.propHooks[this.prop];return this.options.duration?this.pos=b=n.easing[this.easing](a,this.options.duration*a,0,1,this.options.duration):this.pos=b=a,this.now=(this.end-this.start)*b+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),c&&c.set?c.set(this):Ra.propHooks._default.set(this),this}},Ra.prototype.init.prototype=Ra.prototype,Ra.propHooks={_default:{get:function(a){var b;return 1!==a.elem.nodeType||null!=a.elem[a.prop]&&null==a.elem.style[a.prop]?a.elem[a.prop]:(b=n.css(a.elem,a.prop,""),b&&"auto"!==b?b:0)},set:function(a){n.fx.step[a.prop]?n.fx.step[a.prop](a):1!==a.elem.nodeType||null==a.elem.style[n.cssProps[a.prop]]&&!n.cssHooks[a.prop]?a.elem[a.prop]=a.now:n.style(a.elem,a.prop,a.now+a.unit)}}},Ra.propHooks.scrollTop=Ra.propHooks.scrollLeft={set:function(a){a.elem.nodeType&&a.elem.parentNode&&(a.elem[a.prop]=a.now)}},n.easing={linear:function(a){return a},swing:function(a){return.5-Math.cos(a*Math.PI)/2},_default:"swing"},n.fx=Ra.prototype.init,n.fx.step={};var Sa,Ta,Ua=/^(?:toggle|show|hide)$/,Va=/queueHooks$/;function Wa(){return a.setTimeout(function(){Sa=void 0}),Sa=n.now()}function Xa(a,b){var c,d=0,e={height:a};for(b=b?1:0;4>d;d+=2-b)c=U[d],e["margin"+c]=e["padding"+c]=a;return b&&(e.opacity=e.width=a),e}function Ya(a,b,c){for(var d,e=(_a.tweeners[b]||[]).concat(_a.tweeners["*"]),f=0,g=e.length;g>f;f++)if(d=e[f].call(c,b,a))return d}function Za(a,b,c){var d,e,f,g,h,i,j,k,l=this,m={},o=a.style,p=a.nodeType&&V(a),q=N.get(a,"fxshow");c.queue||(h=n._queueHooks(a,"fx"),null==h.unqueued&&(h.unqueued=0,i=h.empty.fire,h.empty.fire=function(){h.unqueued||i()}),h.unqueued++,l.always(function(){l.always(function(){h.unqueued--,n.queue(a,"fx").length||h.empty.fire()})})),1===a.nodeType&&("height"in b||"width"in b)&&(c.overflow=[o.overflow,o.overflowX,o.overflowY],j=n.css(a,"display"),k="none"===j?N.get(a,"olddisplay")||za(a.nodeName):j,"inline"===k&&"none"===n.css(a,"float")&&(o.display="inline-block")),c.overflow&&(o.overflow="hidden",l.always(function(){o.overflow=c.overflow[0],o.overflowX=c.overflow[1],o.overflowY=c.overflow[2]}));for(d in b)if(e=b[d],Ua.exec(e)){if(delete b[d],f=f||"toggle"===e,e===(p?"hide":"show")){if("show"!==e||!q||void 0===q[d])continue;p=!0}m[d]=q&&q[d]||n.style(a,d)}else j=void 0;if(n.isEmptyObject(m))"inline"===("none"===j?za(a.nodeName):j)&&(o.display=j);else{q?"hidden"in q&&(p=q.hidden):q=N.access(a,"fxshow",{}),f&&(q.hidden=!p),p?n(a).show():l.done(function(){n(a).hide()}),l.done(function(){var b;N.remove(a,"fxshow");for(b in m)n.style(a,b,m[b])});for(d in m)g=Ya(p?q[d]:0,d,l),d in q||(q[d]=g.start,p&&(g.end=g.start,g.start="width"===d||"height"===d?1:0))}}function $a(a,b){var c,d,e,f,g;for(c in a)if(d=n.camelCase(c),e=b[d],f=a[c],n.isArray(f)&&(e=f[1],f=a[c]=f[0]),c!==d&&(a[d]=f,delete a[c]),g=n.cssHooks[d],g&&"expand"in g){f=g.expand(f),delete a[d];for(c in f)c in a||(a[c]=f[c],b[c]=e)}else b[d]=e}function _a(a,b,c){var d,e,f=0,g=_a.prefilters.length,h=n.Deferred().always(function(){delete i.elem}),i=function(){if(e)return!1;for(var b=Sa||Wa(),c=Math.max(0,j.startTime+j.duration-b),d=c/j.duration||0,f=1-d,g=0,i=j.tweens.length;i>g;g++)j.tweens[g].run(f);return h.notifyWith(a,[j,f,c]),1>f&&i?c:(h.resolveWith(a,[j]),!1)},j=h.promise({elem:a,props:n.extend({},b),opts:n.extend(!0,{specialEasing:{},easing:n.easing._default},c),originalProperties:b,originalOptions:c,startTime:Sa||Wa(),duration:c.duration,tweens:[],createTween:function(b,c){var d=n.Tween(a,j.opts,b,c,j.opts.specialEasing[b]||j.opts.easing);return j.tweens.push(d),d},stop:function(b){var c=0,d=b?j.tweens.length:0;if(e)return this;for(e=!0;d>c;c++)j.tweens[c].run(1);return b?(h.notifyWith(a,[j,1,0]),h.resolveWith(a,[j,b])):h.rejectWith(a,[j,b]),this}}),k=j.props;for($a(k,j.opts.specialEasing);g>f;f++)if(d=_a.prefilters[f].call(j,a,k,j.opts))return n.isFunction(d.stop)&&(n._queueHooks(j.elem,j.opts.queue).stop=n.proxy(d.stop,d)),d;return n.map(k,Ya,j),n.isFunction(j.opts.start)&&j.opts.start.call(a,j),n.fx.timer(n.extend(i,{elem:a,anim:j,queue:j.opts.queue})),j.progress(j.opts.progress).done(j.opts.done,j.opts.complete).fail(j.opts.fail).always(j.opts.always)}n.Animation=n.extend(_a,{tweeners:{"*":[function(a,b){var c=this.createTween(a,b);return W(c.elem,a,T.exec(b),c),c}]},tweener:function(a,b){n.isFunction(a)?(b=a,a=["*"]):a=a.match(G);for(var c,d=0,e=a.length;e>d;d++)c=a[d],_a.tweeners[c]=_a.tweeners[c]||[],_a.tweeners[c].unshift(b)},prefilters:[Za],prefilter:function(a,b){b?_a.prefilters.unshift(a):_a.prefilters.push(a)}}),n.speed=function(a,b,c){var d=a&&"object"==typeof a?n.extend({},a):{complete:c||!c&&b||n.isFunction(a)&&a,duration:a,easing:c&&b||b&&!n.isFunction(b)&&b};return d.duration=n.fx.off?0:"number"==typeof d.duration?d.duration:d.duration in n.fx.speeds?n.fx.speeds[d.duration]:n.fx.speeds._default,null!=d.queue&&d.queue!==!0||(d.queue="fx"),d.old=d.complete,d.complete=function(){n.isFunction(d.old)&&d.old.call(this),d.queue&&n.dequeue(this,d.queue)},d},n.fn.extend({fadeTo:function(a,b,c,d){return this.filter(V).css("opacity",0).show().end().animate({opacity:b},a,c,d)},animate:function(a,b,c,d){var e=n.isEmptyObject(a),f=n.speed(b,c,d),g=function(){var b=_a(this,n.extend({},a),f);(e||N.get(this,"finish"))&&b.stop(!0)};return g.finish=g,e||f.queue===!1?this.each(g):this.queue(f.queue,g)},stop:function(a,b,c){var d=function(a){var b=a.stop;delete a.stop,b(c)};return"string"!=typeof a&&(c=b,b=a,a=void 0),b&&a!==!1&&this.queue(a||"fx",[]),this.each(function(){var b=!0,e=null!=a&&a+"queueHooks",f=n.timers,g=N.get(this);if(e)g[e]&&g[e].stop&&d(g[e]);else for(e in g)g[e]&&g[e].stop&&Va.test(e)&&d(g[e]);for(e=f.length;e--;)f[e].elem!==this||null!=a&&f[e].queue!==a||(f[e].anim.stop(c),b=!1,f.splice(e,1));!b&&c||n.dequeue(this,a)})},finish:function(a){return a!==!1&&(a=a||"fx"),this.each(function(){var b,c=N.get(this),d=c[a+"queue"],e=c[a+"queueHooks"],f=n.timers,g=d?d.length:0;for(c.finish=!0,n.queue(this,a,[]),e&&e.stop&&e.stop.call(this,!0),b=f.length;b--;)f[b].elem===this&&f[b].queue===a&&(f[b].anim.stop(!0),f.splice(b,1));for(b=0;g>b;b++)d[b]&&d[b].finish&&d[b].finish.call(this);delete c.finish})}}),n.each(["toggle","show","hide"],function(a,b){var c=n.fn[b];n.fn[b]=function(a,d,e){return null==a||"boolean"==typeof a?c.apply(this,arguments):this.animate(Xa(b,!0),a,d,e)}}),n.each({slideDown:Xa("show"),slideUp:Xa("hide"),slideToggle:Xa("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(a,b){n.fn[a]=function(a,c,d){return this.animate(b,a,c,d)}}),n.timers=[],n.fx.tick=function(){var a,b=0,c=n.timers;for(Sa=n.now();b<c.length;b++)a=c[b],a()||c[b]!==a||c.splice(b--,1);c.length||n.fx.stop(),Sa=void 0},n.fx.timer=function(a){n.timers.push(a),a()?n.fx.start():n.timers.pop()},n.fx.interval=13,n.fx.start=function(){Ta||(Ta=a.setInterval(n.fx.tick,n.fx.interval))},n.fx.stop=function(){a.clearInterval(Ta),Ta=null},n.fx.speeds={slow:600,fast:200,_default:400},n.fn.delay=function(b,c){return b=n.fx?n.fx.speeds[b]||b:b,c=c||"fx",this.queue(c,function(c,d){var e=a.setTimeout(c,b);d.stop=function(){a.clearTimeout(e)}})},function(){var a=d.createElement("input"),b=d.createElement("select"),c=b.appendChild(d.createElement("option"));a.type="checkbox",l.checkOn=""!==a.value,l.optSelected=c.selected,b.disabled=!0,l.optDisabled=!c.disabled,a=d.createElement("input"),a.value="t",a.type="radio",l.radioValue="t"===a.value}();var ab,bb=n.expr.attrHandle;n.fn.extend({attr:function(a,b){return K(this,n.attr,a,b,arguments.length>1)},removeAttr:function(a){return this.each(function(){n.removeAttr(this,a)})}}),n.extend({attr:function(a,b,c){var d,e,f=a.nodeType;if(3!==f&&8!==f&&2!==f)return"undefined"==typeof a.getAttribute?n.prop(a,b,c):(1===f&&n.isXMLDoc(a)||(b=b.toLowerCase(),e=n.attrHooks[b]||(n.expr.match.bool.test(b)?ab:void 0)),void 0!==c?null===c?void n.removeAttr(a,b):e&&"set"in e&&void 0!==(d=e.set(a,c,b))?d:(a.setAttribute(b,c+""),c):e&&"get"in e&&null!==(d=e.get(a,b))?d:(d=n.find.attr(a,b),null==d?void 0:d))},attrHooks:{type:{set:function(a,b){if(!l.radioValue&&"radio"===b&&n.nodeName(a,"input")){var c=a.value;return a.setAttribute("type",b),c&&(a.value=c),b}}}},removeAttr:function(a,b){var c,d,e=0,f=b&&b.match(G);if(f&&1===a.nodeType)while(c=f[e++])d=n.propFix[c]||c,n.expr.match.bool.test(c)&&(a[d]=!1),a.removeAttribute(c)}}),ab={set:function(a,b,c){return b===!1?n.removeAttr(a,c):a.setAttribute(c,c),c}},n.each(n.expr.match.bool.source.match(/\w+/g),function(a,b){var c=bb[b]||n.find.attr;bb[b]=function(a,b,d){var e,f;return d||(f=bb[b],bb[b]=e,e=null!=c(a,b,d)?b.toLowerCase():null,bb[b]=f),e}});var cb=/^(?:input|select|textarea|button)$/i,db=/^(?:a|area)$/i;n.fn.extend({prop:function(a,b){return K(this,n.prop,a,b,arguments.length>1)},removeProp:function(a){return this.each(function(){delete this[n.propFix[a]||a]})}}),n.extend({prop:function(a,b,c){var d,e,f=a.nodeType;if(3!==f&&8!==f&&2!==f)return 1===f&&n.isXMLDoc(a)||(b=n.propFix[b]||b,
e=n.propHooks[b]),void 0!==c?e&&"set"in e&&void 0!==(d=e.set(a,c,b))?d:a[b]=c:e&&"get"in e&&null!==(d=e.get(a,b))?d:a[b]},propHooks:{tabIndex:{get:function(a){var b=n.find.attr(a,"tabindex");return b?parseInt(b,10):cb.test(a.nodeName)||db.test(a.nodeName)&&a.href?0:-1}}},propFix:{"for":"htmlFor","class":"className"}}),l.optSelected||(n.propHooks.selected={get:function(a){var b=a.parentNode;return b&&b.parentNode&&b.parentNode.selectedIndex,null},set:function(a){var b=a.parentNode;b&&(b.selectedIndex,b.parentNode&&b.parentNode.selectedIndex)}}),n.each(["tabIndex","readOnly","maxLength","cellSpacing","cellPadding","rowSpan","colSpan","useMap","frameBorder","contentEditable"],function(){n.propFix[this.toLowerCase()]=this});var eb=/[\t\r\n\f]/g;function fb(a){return a.getAttribute&&a.getAttribute("class")||""}n.fn.extend({addClass:function(a){var b,c,d,e,f,g,h,i=0;if(n.isFunction(a))return this.each(function(b){n(this).addClass(a.call(this,b,fb(this)))});if("string"==typeof a&&a){b=a.match(G)||[];while(c=this[i++])if(e=fb(c),d=1===c.nodeType&&(" "+e+" ").replace(eb," ")){g=0;while(f=b[g++])d.indexOf(" "+f+" ")<0&&(d+=f+" ");h=n.trim(d),e!==h&&c.setAttribute("class",h)}}return this},removeClass:function(a){var b,c,d,e,f,g,h,i=0;if(n.isFunction(a))return this.each(function(b){n(this).removeClass(a.call(this,b,fb(this)))});if(!arguments.length)return this.attr("class","");if("string"==typeof a&&a){b=a.match(G)||[];while(c=this[i++])if(e=fb(c),d=1===c.nodeType&&(" "+e+" ").replace(eb," ")){g=0;while(f=b[g++])while(d.indexOf(" "+f+" ")>-1)d=d.replace(" "+f+" "," ");h=n.trim(d),e!==h&&c.setAttribute("class",h)}}return this},toggleClass:function(a,b){var c=typeof a;return"boolean"==typeof b&&"string"===c?b?this.addClass(a):this.removeClass(a):n.isFunction(a)?this.each(function(c){n(this).toggleClass(a.call(this,c,fb(this),b),b)}):this.each(function(){var b,d,e,f;if("string"===c){d=0,e=n(this),f=a.match(G)||[];while(b=f[d++])e.hasClass(b)?e.removeClass(b):e.addClass(b)}else void 0!==a&&"boolean"!==c||(b=fb(this),b&&N.set(this,"__className__",b),this.setAttribute&&this.setAttribute("class",b||a===!1?"":N.get(this,"__className__")||""))})},hasClass:function(a){var b,c,d=0;b=" "+a+" ";while(c=this[d++])if(1===c.nodeType&&(" "+fb(c)+" ").replace(eb," ").indexOf(b)>-1)return!0;return!1}});var gb=/\r/g,hb=/[\x20\t\r\n\f]+/g;n.fn.extend({val:function(a){var b,c,d,e=this[0];{if(arguments.length)return d=n.isFunction(a),this.each(function(c){var e;1===this.nodeType&&(e=d?a.call(this,c,n(this).val()):a,null==e?e="":"number"==typeof e?e+="":n.isArray(e)&&(e=n.map(e,function(a){return null==a?"":a+""})),b=n.valHooks[this.type]||n.valHooks[this.nodeName.toLowerCase()],b&&"set"in b&&void 0!==b.set(this,e,"value")||(this.value=e))});if(e)return b=n.valHooks[e.type]||n.valHooks[e.nodeName.toLowerCase()],b&&"get"in b&&void 0!==(c=b.get(e,"value"))?c:(c=e.value,"string"==typeof c?c.replace(gb,""):null==c?"":c)}}}),n.extend({valHooks:{option:{get:function(a){var b=n.find.attr(a,"value");return null!=b?b:n.trim(n.text(a)).replace(hb," ")}},select:{get:function(a){for(var b,c,d=a.options,e=a.selectedIndex,f="select-one"===a.type||0>e,g=f?null:[],h=f?e+1:d.length,i=0>e?h:f?e:0;h>i;i++)if(c=d[i],(c.selected||i===e)&&(l.optDisabled?!c.disabled:null===c.getAttribute("disabled"))&&(!c.parentNode.disabled||!n.nodeName(c.parentNode,"optgroup"))){if(b=n(c).val(),f)return b;g.push(b)}return g},set:function(a,b){var c,d,e=a.options,f=n.makeArray(b),g=e.length;while(g--)d=e[g],(d.selected=n.inArray(n.valHooks.option.get(d),f)>-1)&&(c=!0);return c||(a.selectedIndex=-1),f}}}}),n.each(["radio","checkbox"],function(){n.valHooks[this]={set:function(a,b){return n.isArray(b)?a.checked=n.inArray(n(a).val(),b)>-1:void 0}},l.checkOn||(n.valHooks[this].get=function(a){return null===a.getAttribute("value")?"on":a.value})});var ib=/^(?:focusinfocus|focusoutblur)$/;n.extend(n.event,{trigger:function(b,c,e,f){var g,h,i,j,l,m,o,p=[e||d],q=k.call(b,"type")?b.type:b,r=k.call(b,"namespace")?b.namespace.split("."):[];if(h=i=e=e||d,3!==e.nodeType&&8!==e.nodeType&&!ib.test(q+n.event.triggered)&&(q.indexOf(".")>-1&&(r=q.split("."),q=r.shift(),r.sort()),l=q.indexOf(":")<0&&"on"+q,b=b[n.expando]?b:new n.Event(q,"object"==typeof b&&b),b.isTrigger=f?2:3,b.namespace=r.join("."),b.rnamespace=b.namespace?new RegExp("(^|\\.)"+r.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,b.result=void 0,b.target||(b.target=e),c=null==c?[b]:n.makeArray(c,[b]),o=n.event.special[q]||{},f||!o.trigger||o.trigger.apply(e,c)!==!1)){if(!f&&!o.noBubble&&!n.isWindow(e)){for(j=o.delegateType||q,ib.test(j+q)||(h=h.parentNode);h;h=h.parentNode)p.push(h),i=h;i===(e.ownerDocument||d)&&p.push(i.defaultView||i.parentWindow||a)}g=0;while((h=p[g++])&&!b.isPropagationStopped())b.type=g>1?j:o.bindType||q,m=(N.get(h,"events")||{})[b.type]&&N.get(h,"handle"),m&&m.apply(h,c),m=l&&h[l],m&&m.apply&&L(h)&&(b.result=m.apply(h,c),b.result===!1&&b.preventDefault());return b.type=q,f||b.isDefaultPrevented()||o._default&&o._default.apply(p.pop(),c)!==!1||!L(e)||l&&n.isFunction(e[q])&&!n.isWindow(e)&&(i=e[l],i&&(e[l]=null),n.event.triggered=q,e[q](),n.event.triggered=void 0,i&&(e[l]=i)),b.result}},simulate:function(a,b,c){var d=n.extend(new n.Event,c,{type:a,isSimulated:!0});n.event.trigger(d,null,b),d.isDefaultPrevented()&&c.preventDefault()}}),n.fn.extend({trigger:function(a,b){return this.each(function(){n.event.trigger(a,b,this)})},triggerHandler:function(a,b){var c=this[0];return c?n.event.trigger(a,b,c,!0):void 0}}),n.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),function(a,b){n.fn[b]=function(a,c){return arguments.length>0?this.on(b,null,a,c):this.trigger(b)}}),n.fn.extend({hover:function(a,b){return this.mouseenter(a).mouseleave(b||a)}}),l.focusin="onfocusin"in a,l.focusin||n.each({focus:"focusin",blur:"focusout"},function(a,b){var c=function(a){n.event.simulate(b,a.target,n.event.fix(a))};n.event.special[b]={setup:function(){var d=this.ownerDocument||this,e=N.access(d,b);e||d.addEventListener(a,c,!0),N.access(d,b,(e||0)+1)},teardown:function(){var d=this.ownerDocument||this,e=N.access(d,b)-1;e?N.access(d,b,e):(d.removeEventListener(a,c,!0),N.remove(d,b))}}});var jb=a.location,kb=n.now(),lb=/\?/;n.parseJSON=function(a){return JSON.parse(a+"")},n.parseXML=function(b){var c;if(!b||"string"!=typeof b)return null;try{c=(new a.DOMParser).parseFromString(b,"text/xml")}catch(d){c=void 0}return c&&!c.getElementsByTagName("parsererror").length||n.error("Invalid XML: "+b),c};var mb=/#.*$/,nb=/([?&])_=[^&]*/,ob=/^(.*?):[ \t]*([^\r\n]*)$/gm,pb=/^(?:about|app|app-storage|.+-extension|file|res|widget):$/,qb=/^(?:GET|HEAD)$/,rb=/^\/\//,sb={},tb={},ub="*/".concat("*"),vb=d.createElement("a");vb.href=jb.href;function wb(a){return function(b,c){"string"!=typeof b&&(c=b,b="*");var d,e=0,f=b.toLowerCase().match(G)||[];if(n.isFunction(c))while(d=f[e++])"+"===d[0]?(d=d.slice(1)||"*",(a[d]=a[d]||[]).unshift(c)):(a[d]=a[d]||[]).push(c)}}function xb(a,b,c,d){var e={},f=a===tb;function g(h){var i;return e[h]=!0,n.each(a[h]||[],function(a,h){var j=h(b,c,d);return"string"!=typeof j||f||e[j]?f?!(i=j):void 0:(b.dataTypes.unshift(j),g(j),!1)}),i}return g(b.dataTypes[0])||!e["*"]&&g("*")}function yb(a,b){var c,d,e=n.ajaxSettings.flatOptions||{};for(c in b)void 0!==b[c]&&((e[c]?a:d||(d={}))[c]=b[c]);return d&&n.extend(!0,a,d),a}function zb(a,b,c){var d,e,f,g,h=a.contents,i=a.dataTypes;while("*"===i[0])i.shift(),void 0===d&&(d=a.mimeType||b.getResponseHeader("Content-Type"));if(d)for(e in h)if(h[e]&&h[e].test(d)){i.unshift(e);break}if(i[0]in c)f=i[0];else{for(e in c){if(!i[0]||a.converters[e+" "+i[0]]){f=e;break}g||(g=e)}f=f||g}return f?(f!==i[0]&&i.unshift(f),c[f]):void 0}function Ab(a,b,c,d){var e,f,g,h,i,j={},k=a.dataTypes.slice();if(k[1])for(g in a.converters)j[g.toLowerCase()]=a.converters[g];f=k.shift();while(f)if(a.responseFields[f]&&(c[a.responseFields[f]]=b),!i&&d&&a.dataFilter&&(b=a.dataFilter(b,a.dataType)),i=f,f=k.shift())if("*"===f)f=i;else if("*"!==i&&i!==f){if(g=j[i+" "+f]||j["* "+f],!g)for(e in j)if(h=e.split(" "),h[1]===f&&(g=j[i+" "+h[0]]||j["* "+h[0]])){g===!0?g=j[e]:j[e]!==!0&&(f=h[0],k.unshift(h[1]));break}if(g!==!0)if(g&&a["throws"])b=g(b);else try{b=g(b)}catch(l){return{state:"parsererror",error:g?l:"No conversion from "+i+" to "+f}}}return{state:"success",data:b}}n.extend({active:0,lastModified:{},etag:{},ajaxSettings:{url:jb.href,type:"GET",isLocal:pb.test(jb.protocol),global:!0,processData:!0,async:!0,contentType:"application/x-www-form-urlencoded; charset=UTF-8",accepts:{"*":ub,text:"text/plain",html:"text/html",xml:"application/xml, text/xml",json:"application/json, text/javascript"},contents:{xml:/\bxml\b/,html:/\bhtml/,json:/\bjson\b/},responseFields:{xml:"responseXML",text:"responseText",json:"responseJSON"},converters:{"* text":String,"text html":!0,"text json":n.parseJSON,"text xml":n.parseXML},flatOptions:{url:!0,context:!0}},ajaxSetup:function(a,b){return b?yb(yb(a,n.ajaxSettings),b):yb(n.ajaxSettings,a)},ajaxPrefilter:wb(sb),ajaxTransport:wb(tb),ajax:function(b,c){"object"==typeof b&&(c=b,b=void 0),c=c||{};var e,f,g,h,i,j,k,l,m=n.ajaxSetup({},c),o=m.context||m,p=m.context&&(o.nodeType||o.jquery)?n(o):n.event,q=n.Deferred(),r=n.Callbacks("once memory"),s=m.statusCode||{},t={},u={},v=0,w="canceled",x={readyState:0,getResponseHeader:function(a){var b;if(2===v){if(!h){h={};while(b=ob.exec(g))h[b[1].toLowerCase()]=b[2]}b=h[a.toLowerCase()]}return null==b?null:b},getAllResponseHeaders:function(){return 2===v?g:null},setRequestHeader:function(a,b){var c=a.toLowerCase();return v||(a=u[c]=u[c]||a,t[a]=b),this},overrideMimeType:function(a){return v||(m.mimeType=a),this},statusCode:function(a){var b;if(a)if(2>v)for(b in a)s[b]=[s[b],a[b]];else x.always(a[x.status]);return this},abort:function(a){var b=a||w;return e&&e.abort(b),z(0,b),this}};if(q.promise(x).complete=r.add,x.success=x.done,x.error=x.fail,m.url=((b||m.url||jb.href)+"").replace(mb,"").replace(rb,jb.protocol+"//"),m.type=c.method||c.type||m.method||m.type,m.dataTypes=n.trim(m.dataType||"*").toLowerCase().match(G)||[""],null==m.crossDomain){j=d.createElement("a");try{j.href=m.url,j.href=j.href,m.crossDomain=vb.protocol+"//"+vb.host!=j.protocol+"//"+j.host}catch(y){m.crossDomain=!0}}if(m.data&&m.processData&&"string"!=typeof m.data&&(m.data=n.param(m.data,m.traditional)),xb(sb,m,c,x),2===v)return x;k=n.event&&m.global,k&&0===n.active++&&n.event.trigger("ajaxStart"),m.type=m.type.toUpperCase(),m.hasContent=!qb.test(m.type),f=m.url,m.hasContent||(m.data&&(f=m.url+=(lb.test(f)?"&":"?")+m.data,delete m.data),m.cache===!1&&(m.url=nb.test(f)?f.replace(nb,"$1_="+kb++):f+(lb.test(f)?"&":"?")+"_="+kb++)),m.ifModified&&(n.lastModified[f]&&x.setRequestHeader("If-Modified-Since",n.lastModified[f]),n.etag[f]&&x.setRequestHeader("If-None-Match",n.etag[f])),(m.data&&m.hasContent&&m.contentType!==!1||c.contentType)&&x.setRequestHeader("Content-Type",m.contentType),x.setRequestHeader("Accept",m.dataTypes[0]&&m.accepts[m.dataTypes[0]]?m.accepts[m.dataTypes[0]]+("*"!==m.dataTypes[0]?", "+ub+"; q=0.01":""):m.accepts["*"]);for(l in m.headers)x.setRequestHeader(l,m.headers[l]);if(m.beforeSend&&(m.beforeSend.call(o,x,m)===!1||2===v))return x.abort();w="abort";for(l in{success:1,error:1,complete:1})x[l](m[l]);if(e=xb(tb,m,c,x)){if(x.readyState=1,k&&p.trigger("ajaxSend",[x,m]),2===v)return x;m.async&&m.timeout>0&&(i=a.setTimeout(function(){x.abort("timeout")},m.timeout));try{v=1,e.send(t,z)}catch(y){if(!(2>v))throw y;z(-1,y)}}else z(-1,"No Transport");function z(b,c,d,h){var j,l,t,u,w,y=c;2!==v&&(v=2,i&&a.clearTimeout(i),e=void 0,g=h||"",x.readyState=b>0?4:0,j=b>=200&&300>b||304===b,d&&(u=zb(m,x,d)),u=Ab(m,u,x,j),j?(m.ifModified&&(w=x.getResponseHeader("Last-Modified"),w&&(n.lastModified[f]=w),w=x.getResponseHeader("etag"),w&&(n.etag[f]=w)),204===b||"HEAD"===m.type?y="nocontent":304===b?y="notmodified":(y=u.state,l=u.data,t=u.error,j=!t)):(t=y,!b&&y||(y="error",0>b&&(b=0))),x.status=b,x.statusText=(c||y)+"",j?q.resolveWith(o,[l,y,x]):q.rejectWith(o,[x,y,t]),x.statusCode(s),s=void 0,k&&p.trigger(j?"ajaxSuccess":"ajaxError",[x,m,j?l:t]),r.fireWith(o,[x,y]),k&&(p.trigger("ajaxComplete",[x,m]),--n.active||n.event.trigger("ajaxStop")))}return x},getJSON:function(a,b,c){return n.get(a,b,c,"json")},getScript:function(a,b){return n.get(a,void 0,b,"script")}}),n.each(["get","post"],function(a,b){n[b]=function(a,c,d,e){return n.isFunction(c)&&(e=e||d,d=c,c=void 0),n.ajax(n.extend({url:a,type:b,dataType:e,data:c,success:d},n.isPlainObject(a)&&a))}}),n._evalUrl=function(a){return n.ajax({url:a,type:"GET",dataType:"script",async:!1,global:!1,"throws":!0})},n.fn.extend({wrapAll:function(a){var b;return n.isFunction(a)?this.each(function(b){n(this).wrapAll(a.call(this,b))}):(this[0]&&(b=n(a,this[0].ownerDocument).eq(0).clone(!0),this[0].parentNode&&b.insertBefore(this[0]),b.map(function(){var a=this;while(a.firstElementChild)a=a.firstElementChild;return a}).append(this)),this)},wrapInner:function(a){return n.isFunction(a)?this.each(function(b){n(this).wrapInner(a.call(this,b))}):this.each(function(){var b=n(this),c=b.contents();c.length?c.wrapAll(a):b.append(a)})},wrap:function(a){var b=n.isFunction(a);return this.each(function(c){n(this).wrapAll(b?a.call(this,c):a)})},unwrap:function(){return this.parent().each(function(){n.nodeName(this,"body")||n(this).replaceWith(this.childNodes)}).end()}}),n.expr.filters.hidden=function(a){return!n.expr.filters.visible(a)},n.expr.filters.visible=function(a){return a.offsetWidth>0||a.offsetHeight>0||a.getClientRects().length>0};var Bb=/%20/g,Cb=/\[\]$/,Db=/\r?\n/g,Eb=/^(?:submit|button|image|reset|file)$/i,Fb=/^(?:input|select|textarea|keygen)/i;function Gb(a,b,c,d){var e;if(n.isArray(b))n.each(b,function(b,e){c||Cb.test(a)?d(a,e):Gb(a+"["+("object"==typeof e&&null!=e?b:"")+"]",e,c,d)});else if(c||"object"!==n.type(b))d(a,b);else for(e in b)Gb(a+"["+e+"]",b[e],c,d)}n.param=function(a,b){var c,d=[],e=function(a,b){b=n.isFunction(b)?b():null==b?"":b,d[d.length]=encodeURIComponent(a)+"="+encodeURIComponent(b)};if(void 0===b&&(b=n.ajaxSettings&&n.ajaxSettings.traditional),n.isArray(a)||a.jquery&&!n.isPlainObject(a))n.each(a,function(){e(this.name,this.value)});else for(c in a)Gb(c,a[c],b,e);return d.join("&").replace(Bb,"+")},n.fn.extend({serialize:function(){return n.param(this.serializeArray())},serializeArray:function(){return this.map(function(){var a=n.prop(this,"elements");return a?n.makeArray(a):this}).filter(function(){var a=this.type;return this.name&&!n(this).is(":disabled")&&Fb.test(this.nodeName)&&!Eb.test(a)&&(this.checked||!X.test(a))}).map(function(a,b){var c=n(this).val();return null==c?null:n.isArray(c)?n.map(c,function(a){return{name:b.name,value:a.replace(Db,"\r\n")}}):{name:b.name,value:c.replace(Db,"\r\n")}}).get()}}),n.ajaxSettings.xhr=function(){try{return new a.XMLHttpRequest}catch(b){}};var Hb={0:200,1223:204},Ib=n.ajaxSettings.xhr();l.cors=!!Ib&&"withCredentials"in Ib,l.ajax=Ib=!!Ib,n.ajaxTransport(function(b){var c,d;return l.cors||Ib&&!b.crossDomain?{send:function(e,f){var g,h=b.xhr();if(h.open(b.type,b.url,b.async,b.username,b.password),b.xhrFields)for(g in b.xhrFields)h[g]=b.xhrFields[g];b.mimeType&&h.overrideMimeType&&h.overrideMimeType(b.mimeType),b.crossDomain||e["X-Requested-With"]||(e["X-Requested-With"]="XMLHttpRequest");for(g in e)h.setRequestHeader(g,e[g]);c=function(a){return function(){c&&(c=d=h.onload=h.onerror=h.onabort=h.onreadystatechange=null,"abort"===a?h.abort():"error"===a?"number"!=typeof h.status?f(0,"error"):f(h.status,h.statusText):f(Hb[h.status]||h.status,h.statusText,"text"!==(h.responseType||"text")||"string"!=typeof h.responseText?{binary:h.response}:{text:h.responseText},h.getAllResponseHeaders()))}},h.onload=c(),d=h.onerror=c("error"),void 0!==h.onabort?h.onabort=d:h.onreadystatechange=function(){4===h.readyState&&a.setTimeout(function(){c&&d()})},c=c("abort");try{h.send(b.hasContent&&b.data||null)}catch(i){if(c)throw i}},abort:function(){c&&c()}}:void 0}),n.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/\b(?:java|ecma)script\b/},converters:{"text script":function(a){return n.globalEval(a),a}}}),n.ajaxPrefilter("script",function(a){void 0===a.cache&&(a.cache=!1),a.crossDomain&&(a.type="GET")}),n.ajaxTransport("script",function(a){if(a.crossDomain){var b,c;return{send:function(e,f){b=n("<script>").prop({charset:a.scriptCharset,src:a.url}).on("load error",c=function(a){b.remove(),c=null,a&&f("error"===a.type?404:200,a.type)}),d.head.appendChild(b[0])},abort:function(){c&&c()}}}});var Jb=[],Kb=/(=)\?(?=&|$)|\?\?/;n.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var a=Jb.pop()||n.expando+"_"+kb++;return this[a]=!0,a}}),n.ajaxPrefilter("json jsonp",function(b,c,d){var e,f,g,h=b.jsonp!==!1&&(Kb.test(b.url)?"url":"string"==typeof b.data&&0===(b.contentType||"").indexOf("application/x-www-form-urlencoded")&&Kb.test(b.data)&&"data");return h||"jsonp"===b.dataTypes[0]?(e=b.jsonpCallback=n.isFunction(b.jsonpCallback)?b.jsonpCallback():b.jsonpCallback,h?b[h]=b[h].replace(Kb,"$1"+e):b.jsonp!==!1&&(b.url+=(lb.test(b.url)?"&":"?")+b.jsonp+"="+e),b.converters["script json"]=function(){return g||n.error(e+" was not called"),g[0]},b.dataTypes[0]="json",f=a[e],a[e]=function(){g=arguments},d.always(function(){void 0===f?n(a).removeProp(e):a[e]=f,b[e]&&(b.jsonpCallback=c.jsonpCallback,Jb.push(e)),g&&n.isFunction(f)&&f(g[0]),g=f=void 0}),"script"):void 0}),n.parseHTML=function(a,b,c){if(!a||"string"!=typeof a)return null;"boolean"==typeof b&&(c=b,b=!1),b=b||d;var e=x.exec(a),f=!c&&[];return e?[b.createElement(e[1])]:(e=ca([a],b,f),f&&f.length&&n(f).remove(),n.merge([],e.childNodes))};var Lb=n.fn.load;n.fn.load=function(a,b,c){if("string"!=typeof a&&Lb)return Lb.apply(this,arguments);var d,e,f,g=this,h=a.indexOf(" ");return h>-1&&(d=n.trim(a.slice(h)),a=a.slice(0,h)),n.isFunction(b)?(c=b,b=void 0):b&&"object"==typeof b&&(e="POST"),g.length>0&&n.ajax({url:a,type:e||"GET",dataType:"html",data:b}).done(function(a){f=arguments,g.html(d?n("<div>").append(n.parseHTML(a)).find(d):a)}).always(c&&function(a,b){g.each(function(){c.apply(this,f||[a.responseText,b,a])})}),this},n.each(["ajaxStart","ajaxStop","ajaxComplete","ajaxError","ajaxSuccess","ajaxSend"],function(a,b){n.fn[b]=function(a){return this.on(b,a)}}),n.expr.filters.animated=function(a){return n.grep(n.timers,function(b){return a===b.elem}).length};function Mb(a){return n.isWindow(a)?a:9===a.nodeType&&a.defaultView}n.offset={setOffset:function(a,b,c){var d,e,f,g,h,i,j,k=n.css(a,"position"),l=n(a),m={};"static"===k&&(a.style.position="relative"),h=l.offset(),f=n.css(a,"top"),i=n.css(a,"left"),j=("absolute"===k||"fixed"===k)&&(f+i).indexOf("auto")>-1,j?(d=l.position(),g=d.top,e=d.left):(g=parseFloat(f)||0,e=parseFloat(i)||0),n.isFunction(b)&&(b=b.call(a,c,n.extend({},h))),null!=b.top&&(m.top=b.top-h.top+g),null!=b.left&&(m.left=b.left-h.left+e),"using"in b?b.using.call(a,m):l.css(m)}},n.fn.extend({offset:function(a){if(arguments.length)return void 0===a?this:this.each(function(b){n.offset.setOffset(this,a,b)});var b,c,d=this[0],e={top:0,left:0},f=d&&d.ownerDocument;if(f)return b=f.documentElement,n.contains(b,d)?(e=d.getBoundingClientRect(),c=Mb(f),{top:e.top+c.pageYOffset-b.clientTop,left:e.left+c.pageXOffset-b.clientLeft}):e},position:function(){if(this[0]){var a,b,c=this[0],d={top:0,left:0};return"fixed"===n.css(c,"position")?b=c.getBoundingClientRect():(a=this.offsetParent(),b=this.offset(),n.nodeName(a[0],"html")||(d=a.offset()),d.top+=n.css(a[0],"borderTopWidth",!0),d.left+=n.css(a[0],"borderLeftWidth",!0)),{top:b.top-d.top-n.css(c,"marginTop",!0),left:b.left-d.left-n.css(c,"marginLeft",!0)}}},offsetParent:function(){return this.map(function(){var a=this.offsetParent;while(a&&"static"===n.css(a,"position"))a=a.offsetParent;return a||Ea})}}),n.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},function(a,b){var c="pageYOffset"===b;n.fn[a]=function(d){return K(this,function(a,d,e){var f=Mb(a);return void 0===e?f?f[b]:a[d]:void(f?f.scrollTo(c?f.pageXOffset:e,c?e:f.pageYOffset):a[d]=e)},a,d,arguments.length)}}),n.each(["top","left"],function(a,b){n.cssHooks[b]=Ga(l.pixelPosition,function(a,c){return c?(c=Fa(a,b),Ba.test(c)?n(a).position()[b]+"px":c):void 0})}),n.each({Height:"height",Width:"width"},function(a,b){n.each({padding:"inner"+a,content:b,"":"outer"+a},function(c,d){n.fn[d]=function(d,e){var f=arguments.length&&(c||"boolean"!=typeof d),g=c||(d===!0||e===!0?"margin":"border");return K(this,function(b,c,d){var e;return n.isWindow(b)?b.document.documentElement["client"+a]:9===b.nodeType?(e=b.documentElement,Math.max(b.body["scroll"+a],e["scroll"+a],b.body["offset"+a],e["offset"+a],e["client"+a])):void 0===d?n.css(b,c,g):n.style(b,c,d,g)},b,f?d:void 0,f,null)}})}),n.fn.extend({bind:function(a,b,c){return this.on(a,null,b,c)},unbind:function(a,b){return this.off(a,null,b)},delegate:function(a,b,c,d){return this.on(b,a,c,d)},undelegate:function(a,b,c){return 1===arguments.length?this.off(a,"**"):this.off(b,a||"**",c)},size:function(){return this.length}}),n.fn.andSelf=n.fn.addBack,"function"==typeof define&&define.amd&&define("jquery",[],function(){return n});var Nb=a.jQuery,Ob=a.$;return n.noConflict=function(b){return a.$===n&&(a.$=Ob),b&&a.jQuery===n&&(a.jQuery=Nb),n},b||(a.jQuery=a.$=n),n});


==> libs/kePrint-0.0.1/kePrint.js <==
$(document).ready(function(){
    if (typeof $('[data-toggle="tooltip"]').tooltip === 'function') {
        $('[data-toggle="tooltip"]').tooltip();
    }
    if ($('[data-toggle="popover"]').popover === 'function') {
        $('[data-toggle="popover"]').popover();
    }
});

